Analytic Kludge Waveforms for Extreme Mass Ratio Inspirals of Charged Object around Kerr-Newman Black Hole

We derive the approximate, ``analytic-kludge'' (AK) waveforms for the inspiral of a charged stellar-mass compact object (CO) into a charged massive Kerr-Newman (KN) black hole (BH). The modifications of the inspiral orbit due to the charges in this system can be attributed to three sources: the electric force between the CO and the MBH, the energy flow of the dipole electromagnetic radiation, and the deformation of the metric caused by the charge of the MBH. All these are encoded explicitly in the fundamental frequencies of the orbits, which are calculated analytically in the weak-field regime. By calculating the mismatch between the waveforms for charged and neutral EMRI systems with respect to space-borne detectors TianQin and LISA, we show that tiny charges in the system can produce distinct imprints on the waveforms. Finally, we perform parameter estimation for the charges using the Fisher information matrix method and find that the precision can reach the level of $10^{-5}$ in suitable scenarios. We also study the effects of charges on the parameter estimation of charge, where the effects from the charge of the MBH can be well explained by its effects on the cutoff of the inspiral.

==> Foundamental_frequencies_of_KN_BH_-_v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    284340,       8288]
NotebookOptionsPosition[    268693,       8029]
NotebookOutlinePosition[    269081,       8046]
CellTagsIndexPosition[    269038,       8043]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Fundamental frequencies of KN geodesics", "Title",
 CellChangeTimes->{{3.8170728331787205`*^9, 3.817072856827855*^9}, 
   3.817419911658479*^9},ExpressionUUID->"3c38358c-30a3-4f6f-98d1-\
461d1aa3deb7"],

Cell[CellGroupData[{

Cell["Mino time method: 0906.1420", "Chapter",
 CellChangeTimes->{{3.8170728632030926`*^9, 3.8170729070714703`*^9}, 
   3.87314362883142*^9},ExpressionUUID->"6327027d-9a3c-430b-a09f-\
f0fa6af083ba"],

Cell[TextData[{
 StyleBox["In the following we consider the ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["weak-field expansion",
  FontSize->24,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" of the fundamental frequencies ",
  FontSize->18,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.8170737168967113`*^9, 3.8170737685366983`*^9}, 
   3.87314363479119*^9},ExpressionUUID->"a4025f90-f93a-494f-9649-\
0a155fed4c50"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817073703834736*^9, 
  3.817073707022642*^9}},ExpressionUUID->"0a50ad1a-8f2f-40c3-b915-\
4ba752ecabb1"],

Cell[CellGroupData[{

Cell["0.  Calculation of the constants of motion", "Section",
 CellChangeTimes->{{3.817073822035035*^9, 3.8170738224883595`*^9}, 
   3.817073857961625*^9},ExpressionUUID->"04baa732-e89d-4da4-add3-\
2c75673e7517"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"Introduce", " "}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"r", "=", 
    FractionBox[
     RowBox[{"M", " ", "p"}], 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"The", " ", "geodesic", " ", "equations", " ", "are"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "4"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["dr", "d\[Tau]"], ")"}], "2"]}], "=", "R"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], 
     RowBox[{"(", 
      FractionBox["dt", "d\[Tau]"], ")"}]}], "=", "T"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     FractionBox["d\[Phi]", "d\[Tau]"]}], "=", "\[CapitalPhi]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "4"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["d\[Theta]", "d\[Tau]"], ")"}], "2"]}], "=", 
    "\[CapitalTheta]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"In", " ", "terms", " ", "of", " ", "Mino", " ", "time"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    FractionBox["d", "d\[Lambda]"], "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Rho]", "2"], "M"], " ", 
     FractionBox["d", "d\[Tau]"]}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"The", " ", "geodesic", " ", "equations", " ", "become"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    StyleBox["M",
     FontSize->16], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["dr", "d\[Lambda]"], ")"}], "2"]}], "=", 
  "R"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["d\[Theta]", "d\[Lambda]"], ")"}], "2"]}], "=", 
  "\[CapitalTheta]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", 
   RowBox[{"(", 
    FractionBox["d\[Phi]", "d\[Lambda]"], ")"}]}], "=", 
  "\[CapitalPhi]"}]}], "Input",
 CellChangeTimes->{{3.8170756572168236`*^9, 3.817075704692935*^9}, {
  3.817077205184905*^9, 3.8170772306710205`*^9}, {3.817077275165827*^9, 
  3.8170774497711735`*^9}, {3.817077637568638*^9, 3.81707767144393*^9}, {
  3.8170809743954372`*^9, 3.8170809795309935`*^9}, {3.817161111835224*^9, 
  3.817161119768653*^9}, {3.817161172391354*^9, 3.8171612284335113`*^9}},
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"8f0745c7-685d-4869-aea2-cfe9d467b13c"]], "Text",
 CellChangeTimes->{
  3.8171636630597763`*^9, {3.8171741862751956`*^9, 3.817174188753443*^9}, {
   3.817175751803648*^9, 3.8171757780665984`*^9}, {3.8171794028658104`*^9, 
   3.817179416104865*^9}, {3.817179507258713*^9, 
   3.81717951824963*^9}},ExpressionUUID->"98f1df07-70eb-418f-9d06-\
1c73f0ce025d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "=", 
     RowBox[{
      RowBox[{"r", 
       RowBox[{"(", 
        RowBox[{"r", "-", 
         RowBox[{"2", "M"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["M", "2"], 
       SuperscriptBox["Q", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P", "=", 
     RowBox[{
      RowBox[{"Ek", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["a", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", "a", " ", "L"}], " ", "-", 
      RowBox[{"M", " ", "q", " ", "Q", " ", "r"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "=", 
     RowBox[{
      SuperscriptBox["P", "2"], "-", 
      RowBox[{"\[CapitalDelta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["M", "2"], " ", "Ct"}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "Ek"}], "-", "L"}], ")"}], "2"]}], "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "a"}], " ", "M", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "M", " ", "Ek", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
         RowBox[{"M", " ", "L"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["a", "2"]}]}], ")"}], 
       FractionBox["P", "\[CapitalDelta]"]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalTheta]", "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["M", "2"], " ", "Ct"}], "-", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["Ek", "2"]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "M", " ", "Ek"}], " ", "-", 
         FractionBox[
          RowBox[{"M", " ", "L"}], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"a", " ", "M", " ", "P"}], "\[CapitalDelta]"]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8170758404835606`*^9, 3.817075966736661*^9}, {
  3.817077112858304*^9, 3.8170771279258623`*^9}, {3.8170771914082794`*^9, 
  3.817077191409277*^9}, {3.8170773195251513`*^9, 3.817077343820227*^9}, {
  3.817077460553069*^9, 3.8170775658117065`*^9}, {3.8174199282651434`*^9, 
  3.8174199878967857`*^9}, {3.818549347967022*^9, 3.818549348954891*^9}, {
  3.8185494936086473`*^9, 3.818549495466791*^9}, {3.818552704182476*^9, 
  3.8185527046542177`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"06fea558-76e4-4d5b-8a94-3a24b13d3522"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["z", "tp"], " ", "denotes", " ", "the", " ", "turning", " ", 
    "point", " ", "of", " ", "the", " ", "\[Theta]"}], "-", "motion"}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["C", "t"], " ", "is", " ", "the", " ", "Carter", " ", 
   "constant", " ", "nondimensionalized", " ", "by", " ", "the", " ", "BH", 
   " ", "mass", " ", "M"}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["r", "a"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"p", " ", "M"}], 
      RowBox[{"1", "-", "e"}]], " ", "is", " ", "the", " ", "apoapsis", " ", 
     "and"}]}], " "}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["r", "p"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"p", " ", "M"}], 
     RowBox[{"1", "+", "e"}]], " ", "is", " ", "the", " ", "periapis"}]}],
  FontColor->RGBColor[
   1, 0, 0]]}], \
"Input",ExpressionUUID->"f26ed114-2aca-4c16-8d91-b8d52c915f3c"]], "Text",
 CellChangeTimes->{{3.81716360271047*^9, 
  3.817163635510978*^9}},ExpressionUUID->"b5443d7c-9f1b-4d64-9c1c-\
c07fbe9b8b8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]", "/.", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", "ztp"}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], "\[Rule]", 
    FractionBox[
     SuperscriptBox["ztp", "2"], 
     RowBox[{"1", "-", 
      SuperscriptBox["ztp", "2"]}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8170777836053076`*^9, 3.817077854432824*^9}, {
  3.8170806810314293`*^9, 3.817080688473071*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7e4e946d-6b26-4c4a-875c-9bbc2bc0941b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["M", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"Ct", "+", 
    RowBox[{
     SuperscriptBox["ztp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
       FractionBox[
        SuperscriptBox["L", "2"], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}]]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8170778138975773`*^9, 3.81707783319317*^9}, 
   3.817080689180777*^9, 3.818549375578371*^9, 3.8185495000246797`*^9, 
   3.81855279712342*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"8f0a23d0-6193-4ab5-a365-56f284575e86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ct", "+", 
      RowBox[{
       SuperscriptBox["ztp", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
         FractionBox[
          SuperscriptBox["L", "2"], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}]]}], ")"}]}]}], "\[Equal]", "0"}], ",",
     "Ct"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8170778366819525`*^9, 3.817077843743554*^9}, {
  3.8170806968244853`*^9, 3.8170807048177757`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"892b8aaa-09bf-4714-a16d-5519c16bc9b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Ct", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["ztp", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
       FractionBox[
        SuperscriptBox["L", "2"], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}]]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8170807009511137`*^9, 3.817080705448592*^9}, 
   3.8185493782586327`*^9, 3.818549501698539*^9, 3.8185527976719522`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"f42eb82a-2a14-45d4-80fd-fe0083b1c149"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"R", "[", 
    SubscriptBox["r", "a"], "]"}], "=", 
   RowBox[{
    RowBox[{"R", "[", 
     SubscriptBox["r", "p"], "]"}], "=", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8170861606550655`*^9, 3.817086179825909*^9}, {
  3.8703193160957313`*^9, 3.8703193174260855`*^9}, {3.870319353632679*^9, 
  3.8703193629048204`*^9}},ExpressionUUID->"bb4e0e8c-fdfc-4d03-b082-\
b6f44fda4984"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R", "/.", 
      RowBox[{"r", "->", 
       FractionBox[
        RowBox[{"p", " ", "M"}], 
        RowBox[{"1", "+", "e"}]]}]}], "/.", 
     RowBox[{"Ct", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["ztp", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
         FractionBox[
          SuperscriptBox["L", "2"], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}]]}], ")"}]}]}]}], "/.", 
    RowBox[{"p", "\[Rule]", 
     RowBox[{"1", "/", "\[Epsilon]"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.817080881006976*^9, {3.8170857440925636`*^9, 3.817085746416896*^9}, {
   3.8170859718246984`*^9, 3.817085996788026*^9}, {3.817086140185647*^9, 
   3.817086147709571*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"057e8cac-c1f2-40c4-a4aa-18a5cc32708c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["M", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "Ek"}], "+", "L"}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["ztp", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
            FractionBox[
             SuperscriptBox["L", "2"], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["ztp", "2"]}]]}], ")"}]}], "+", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["Q", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", "Ek"}], "-", 
       RowBox[{"a", " ", "L"}], "+", 
       FractionBox[
        RowBox[{"Ek", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], " ", "q", " ", "Q", " ", 
          "\[Epsilon]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8170808817475243`*^9, {3.8170859933477592`*^9, 3.8170859972473125`*^9}, 
   3.817086156398119*^9, 3.8170867632193127`*^9, 3.817420050505536*^9, 
   3.818549381925644*^9, 3.818549504010894*^9, 3.8185527993720226`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"13af3a5f-eecc-4243-85e4-c0cf046f3da8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ra", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R", "/.", 
      RowBox[{"r", "->", 
       FractionBox[
        RowBox[{"p", " ", "M"}], 
        RowBox[{"1", "-", "e"}]]}]}], "/.", 
     RowBox[{"Ct", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["ztp", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
         FractionBox[
          SuperscriptBox["L", "2"], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}]]}], ")"}]}]}]}], "/.", 
    RowBox[{"p", "\[Rule]", 
     RowBox[{"1", "/", "\[Epsilon]"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817086005998247*^9, 3.817086009323261*^9}, 
   3.8170861531191263`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"9dcea66c-ea67-4499-a353-7dc022fe2eac"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}]], 
  RowBox[{
   SuperscriptBox["M", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "Ek"}], "+", "L"}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["ztp", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
           FractionBox[
            SuperscriptBox["L", "2"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}]]}], ")"}]}], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "\[Epsilon]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["Q", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "q"}], " ", "Q"}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "L", " ", 
            "\[Epsilon]"}]}], ")"}]}], "-", 
        RowBox[{"Ek", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.817086018772908*^9, 3.817086154350688*^9, 
  3.817086765299311*^9, 3.8174200607930737`*^9, 3.818549384917036*^9, 
  3.8185495065028343`*^9, 3.8185528169652653`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"27358179-93cf-4185-a5da-d1fea88cfc61"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"In", " ", "principle"}], ",", " ", 
    RowBox[{
    "one", " ", "can", " ", "obtain", " ", "the", " ", "solutions", " ", "of",
      " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["E", "k"], ",", " ", "L"}], ")"}], " ", "from", " ", 
     "the", " ", "above", " ", "two", " ", 
     RowBox[{"equations", ".", " ", "But"}], " ", "this", " ", "is", " ", 
     "very"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"complicated", ".", " ", "Instead"}], " ", "we", " ", "would", 
    " ", "like", " ", "to", " ", "solve", " ", "them", " ", "order", " ", 
    "by", " ", "order", " ", "in", " ", "small", " ", "\[Epsilon]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"or", " ", "equivalently"}], ",", " ", 
      RowBox[{"large", " ", "p"}]}], ")"}], " ", "expansion"}]}]}]], "Input",
 CellChangeTimes->{{3.817086308097789*^9, 3.817086338671627*^9}, {
  3.8170865518879886`*^9, 3.8170866519043016`*^9}, {3.8171268807803707`*^9, 
  3.8171268874639835`*^9}},
 FontSlant->"Italic",
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"02714e85-20fc-44db-bb95-aeadb4d9a429"]], "Text",
 CellChangeTimes->{
  3.8171635702126603`*^9},ExpressionUUID->"a699dc82-f2d0-471a-a245-\
2d9903860e93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"Rp", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8170861876192694`*^9, 3.8170862002914653`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5c259cb4-cda1-4cb2-a02d-a0dc3cd0dc04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Ek", "2"]}], ")"}], " ", 
     SuperscriptBox["M", "4"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ek", " ", "q", " ", "Q"}]}], ")"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
     SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Ek", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "4"]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["ztp", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         RowBox[{"a", " ", "L", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Ek"}], "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ek", " ", "q", " ", "Q"}], "-", 
            SuperscriptBox["ztp", "2"], "+", 
            RowBox[{
             SuperscriptBox["Ek", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["ztp", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}], ")"}]}], ")"}], " ", "\[Epsilon]"}]], 
   "+", 
   RowBox[{
    SuperscriptBox["M", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["Ek", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "Ek", " ", "L"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["L", "2"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["Q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          RowBox[{"2", " ", "a", " ", "Ek", " ", "L", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["ztp", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["Ek", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["ztp", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["ztp", "2"]}]]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -4, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(1 + $CellContext`e)^(-4) (-1 + $CellContext`Ek^2) $CellContext`M^4, \
(-2) (1 + $CellContext`e)^(-3) $CellContext`M^4 (-1 + $CellContext`Ek \
$CellContext`q $CellContext`Q), (
      1 + $CellContext`e)^(-2) $CellContext`M^4 (-1 + \
$CellContext`ztp^2)^(-1) ($CellContext`L^2 + (-1 + $CellContext`q^2) \
$CellContext`Q^2 (-1 + $CellContext`ztp^2) + $CellContext`a^2 (-1 + \
$CellContext`Ek^2) (-1 + $CellContext`ztp^4)), (-2) (
      1 + $CellContext`e)^(-1) $CellContext`M^4 (-1 + \
$CellContext`ztp^2)^(-1) ($CellContext`L^2 + $CellContext`a $CellContext`L (
       2 $CellContext`Ek - $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2) + $CellContext`a^2 (-1 + $CellContext`ztp^2) \
($CellContext`Ek $CellContext`q $CellContext`Q - $CellContext`ztp^2 + \
$CellContext`Ek^2 (-1 + $CellContext`ztp^2))), $CellContext`M^4 \
($CellContext`a^4 $CellContext`Ek^2 - 
     2 $CellContext`a^3 $CellContext`Ek $CellContext`L + $CellContext`a^2 \
$CellContext`L^2 + ($CellContext`a^2 + $CellContext`Q^2) (-1 + \
$CellContext`ztp^2)^(-1) ($CellContext`L^2 + 
       2 $CellContext`a $CellContext`Ek $CellContext`L (-1 + \
$CellContext`ztp^2) + $CellContext`a^2 (-1 + $CellContext`ztp^2) \
(-$CellContext`ztp^2 + $CellContext`Ek^2 (-1 + $CellContext`ztp^2))))}, -4, 2,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8170861959899163`*^9, 3.817086200764655*^9}, 
   3.817420067868244*^9, 3.8185493903625655`*^9, 3.8185495093313603`*^9, 
   3.8185528225233765`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"301cba66-d1dd-470e-831e-80f63b49e626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"Ra", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{3.8170862085278707`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"b551fddc-fbe5-4407-84d0-d667f6d0a353"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Ek", "2"]}], ")"}], " ", 
     SuperscriptBox["M", "4"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Ek", " ", "q", " ", "Q"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", 
     SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Ek", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "4"]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["ztp", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"a", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Ek"}], "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Ek", " ", "q", " ", "Q"}], "-", 
          SuperscriptBox["ztp", "2"], "+", 
          RowBox[{
           SuperscriptBox["Ek", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["ztp", "2"]}], ")"}], " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"2", " ", "a", " ", "Ek", " ", "L", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Ek", "2"]}], ")"}], " ", 
        SuperscriptBox["ztp", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Ek", "2"], " ", 
           SuperscriptBox["Q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["ztp", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["ztp", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             SuperscriptBox["Q", "2"], "-", 
             RowBox[{
              SuperscriptBox["Q", "2"], " ", 
              SuperscriptBox["ztp", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["ztp", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -4, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-1 + $CellContext`e)^(-4) (-1 + $CellContext`Ek^2) $CellContext`M^4, 
    2 (-1 + $CellContext`e)^(-3) $CellContext`M^4 (-1 + $CellContext`Ek \
$CellContext`q $CellContext`Q), (-1 + $CellContext`e)^(-2) $CellContext`M^4 \
(-1 + $CellContext`ztp^2)^(-1) ($CellContext`L^2 + (-1 + $CellContext`q^2) \
$CellContext`Q^2 (-1 + $CellContext`ztp^2) + $CellContext`a^2 (-1 + \
$CellContext`Ek^2) (-1 + $CellContext`ztp^4)), 
    2 (-1 + $CellContext`e)^(-1) $CellContext`M^4 (-1 + \
$CellContext`ztp^2)^(-1) ($CellContext`L^2 + $CellContext`a $CellContext`L (
       2 $CellContext`Ek - $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2) + $CellContext`a^2 (-1 + $CellContext`ztp^2) \
($CellContext`Ek $CellContext`q $CellContext`Q - $CellContext`ztp^2 + \
$CellContext`Ek^2 (-1 + $CellContext`ztp^2))), $CellContext`M^4 (-1 + \
$CellContext`ztp^2)^(-1) ($CellContext`L^2 $CellContext`Q^2 + 
     2 $CellContext`a $CellContext`Ek $CellContext`L $CellContext`Q^2 (-1 + \
$CellContext`ztp^2) + $CellContext`a^4 (-1 + $CellContext`Ek^2) \
$CellContext`ztp^2 (-1 + $CellContext`ztp^2) + $CellContext`a^2 \
($CellContext`Ek^2 $CellContext`Q^2 (-1 + $CellContext`ztp^2)^2 + \
$CellContext`ztp^2 ($CellContext`L^2 + $CellContext`Q^2 - $CellContext`Q^2 \
$CellContext`ztp^2)))}, -4, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.817086209485882*^9, 3.817420079789278*^9, 
  3.818549393434286*^9, 3.8185495113824224`*^9, 3.8185528282328644`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"706a74ba-b2ac-4c19-ad34-934a713d75d6"]
}, Open  ]],

Cell[TextData[StyleBox["Define the test of the possible solutions of the \
constants of motion",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.817163548322157*^9, 
  3.8171635515146694`*^9}},ExpressionUUID->"eaa66b4f-fdd9-4bd6-9651-\
f247ab96bdd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Soltest", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ek", "->", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Epsilon]"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
    RowBox[{"L", "\[Rule]", 
     RowBox[{
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["ztp", "2"]}], ")"}]}]], 
       SqrtBox["\[Epsilon]"]], " ", "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"5", " ", "q", " ", "Q"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "q", " ", "Q"}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}], ")"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}]]}]], " ", 
       SuperscriptBox["\[Epsilon]", 
        RowBox[{"1", "/", "2"}]]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8170870736215696`*^9, 3.8170870771413674`*^9}, {
   3.8170972932112703`*^9, 3.8170973292316875`*^9}, {3.8171088968903604`*^9, 
   3.817108916608333*^9}, {3.817108973668666*^9, 3.817108974561593*^9}, 
   3.817126930910391*^9, {3.817126971155192*^9, 3.817126975687557*^9}, {
   3.8171271762891083`*^9, 3.817127186372634*^9}, {3.8171272988222585`*^9, 
   3.8171273002928524`*^9}, {3.817127345247475*^9, 3.8171273622797823`*^9}, {
   3.8171571565286293`*^9, 3.817157161937158*^9}, {3.817420099454189*^9, 
   3.8174201007725115`*^9}, {3.817420142760379*^9, 3.817420177813875*^9}, {
   3.8174202920622964`*^9, 3.8174202938795705`*^9}, {3.8174204332717113`*^9, 
   3.8174204409498615`*^9}, 3.8174204857537704`*^9, {3.817420560295557*^9, 
   3.8174205985712376`*^9}, {3.817420731281796*^9, 3.817420736266255*^9}, {
   3.8185494033126793`*^9, 3.8185494195308776`*^9}, {3.8185495497349367`*^9, 
   3.8185496110501733`*^9}, 3.818549783762498*^9, {3.8185498413779426`*^9, 
   3.8185498574672365`*^9}, {3.81855284188997*^9, 3.8185528684562864`*^9}, {
   3.8185529134671063`*^9, 3.8185529198261995`*^9}, {3.8185529931410904`*^9, 
   3.8185530134840455`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ae40568d-80f4-4a9b-9061-c9f1c58303a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Ek", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
   RowBox[{"L", "\[Rule]", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["ztp", "2"]}], ")"}]}]], 
      SqrtBox["\[Epsilon]"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"5", " ", "q", " ", "Q"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}], ")"}], " ", 
       SqrtBox["\[Epsilon]"]}], 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}], ")"}]}]]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8185497850762496`*^9, 3.8185499322634597`*^9, 
  3.818552870268658*^9, 3.8185529220538387`*^9, 3.8185530189910364`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"bb6ce821-b342-4cb5-99db-d0e51b8aad6f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rp1", "=", 
   RowBox[{
    RowBox[{"Rp", "/.", "Soltest"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ra1", "=", 
   RowBox[{
    RowBox[{"Ra", "/.", "Soltest"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.817086740115154*^9, 3.8170867809345055`*^9}, {
   3.8170869530337353`*^9, 3.817086980410784*^9}, {3.8170870646401997`*^9, 
   3.817087090638549*^9}, 3.817108920023198*^9, {3.8171271972118073`*^9, 
   3.817127197642438*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"4de42b25-1d4b-43fa-a0b0-bf93af4c6f78"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8170866628015285`*^9, 3.8170867267654233`*^9}, {
   3.8170867871461105`*^9, 3.817086794037385*^9}, 3.817086988612792*^9, {
   3.8170870434535046`*^9, 3.8170870437091217`*^9}, 3.817087100120976*^9, 
   3.817108923298091*^9, 
   3.8171271959345474`*^9},ExpressionUUID->"e33eba3d-a207-4fe4-a6a6-\
0cc635e06f2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"Rp1", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{3.8170868065356474`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"295fed92-8508-48cf-b47e-b7524242c222"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          FractionBox["E2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "e"}], ")"}], "2"]]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Q", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", "Q"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], "2"], "+", 
       FractionBox[
        RowBox[{"8", " ", "L1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox["ztp", "2"]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]], "-", 
       RowBox[{"8", " ", "L1", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}], ")"}]}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "e"}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "E2"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", "Q"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["ztp", "2"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L1", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
            SuperscriptBox["Q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["ztp", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e"}], ")"}], " ", "L1", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}]]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"L1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}], "+", 
          SuperscriptBox["Q", "2"], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "e"}], ")"}], " ", 
     SqrtBox["\[Epsilon]"]}]], "+", 
   RowBox[{
    SuperscriptBox["M", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         FractionBox["E2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"]]}], ")"}], "2"], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"q", " ", "Q"}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "E2"}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox["ztp", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "2"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "L1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["L1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}], "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["Q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", "L1", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["ztp", "2"]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"a", " ", 
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], " ", "L1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}], "+", 
          SuperscriptBox["Q", "2"], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "E2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
           SuperscriptBox["Q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SqrtBox["\[Epsilon]"]}], 
    RowBox[{"1", "+", "e"}]], "+", 
   RowBox[{
    SuperscriptBox["M", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["L1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         FractionBox["E2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "E2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", "Q"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"1", "+", "e"}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", "E2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", "E2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox["ztp", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "E2"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "E2"}], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]}], ")"}], " ", 
             SuperscriptBox["ztp", "2"]}]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["Q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["e", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["ztp", "2"]}], ")"}], "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}]]}], ")"}]}]}], ")"}], " ", 
    "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -4, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[
     1, 4] (1 + $CellContext`e)^(-2) $CellContext`M^4 ((-8) $CellContext`a^2 + 
     8 ($CellContext`a^2 + (1 + $CellContext`e)^(-2) $CellContext`E2) - 
     4 $CellContext`Q^2 - 
     8 (1 + $CellContext`e) (-1 + $CellContext`q $CellContext`Q) + (
       1 + $CellContext`q $CellContext`Q + $CellContext`e (-1 + \
$CellContext`q $CellContext`Q))^2 + 
     8 $CellContext`L1 (-1 + $CellContext`q $CellContext`Q) \
$CellContext`ztp^2 ((-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2))^Rational[-1, 2] - 
     8 $CellContext`L1 ((-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2))^Rational[1, 2]), 
    2 $CellContext`a (
      1 + $CellContext`e)^(-1) $CellContext`M^4 (-2 + $CellContext`q \
$CellContext`Q) ((-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2))^
     Rational[1, 2], (
      1 + $CellContext`e)^(-3) $CellContext`M^4 (-$CellContext`E2 (
       1 + $CellContext`q $CellContext`Q + $CellContext`e (-1 + \
$CellContext`q $CellContext`Q)) - $CellContext`a^2 (
       1 + $CellContext`e)^2 (-1 + $CellContext`q $CellContext`Q) (
      1 + $CellContext`e - 
      2 $CellContext`ztp^2) + (
       1 + $CellContext`e) (-1 + $CellContext`ztp^2)^(-1) ($CellContext`L1^2 + \
(1 + $CellContext`e)^2 $CellContext`Q^2 (-1 + $CellContext`q $CellContext`Q) \
(-1 + $CellContext`ztp^2) - 
       4 (1 + $CellContext`e) $CellContext`L1 ((-1 + $CellContext`q \
$CellContext`Q) (-1 + $CellContext`ztp^2))^Rational[1, 2])), 
    2 $CellContext`a (
      1 + $CellContext`e)^(-1) $CellContext`M^4 ($CellContext`L1 (-2 + \
$CellContext`q $CellContext`Q) + (1 + $CellContext`e) (
       1 - $CellContext`q $CellContext`Q + $CellContext`Q^2 + $CellContext`e \
(-1 + $CellContext`q $CellContext`Q)) ((-1 + $CellContext`q $CellContext`Q) \
(-1 + $CellContext`ztp^2))^
       Rational[
        1, 2]), $CellContext`M^4 (($CellContext`a^2 + (
          1 + $CellContext`e)^(-2) $CellContext`E2)^2 + 
     Rational[-1, 
        4] $CellContext`a^2 (-1 + $CellContext`e)^2 (-1 + $CellContext`q \
$CellContext`Q)^2 + 
     Rational[1, 
        2] $CellContext`a^2 (-1 + $CellContext`e) (-1 + $CellContext`q \
$CellContext`Q) (
       1 + $CellContext`q $CellContext`Q + $CellContext`e (-1 + \
$CellContext`q $CellContext`Q)) + $CellContext`a^2 (1 + $CellContext`e)^(-2) (
       2 $CellContext`E2 + 
       Rational[
         1, 4] (-1 + $CellContext`e^2)^2 (-1 + $CellContext`q \
$CellContext`Q)^2) $CellContext`ztp^2 + 
     2 $CellContext`a^2 $CellContext`L1 ((-1 + $CellContext`q $CellContext`Q) \
(-1 + $CellContext`ztp^2))^
       Rational[1, 2] + (
        1 + $CellContext`e)^(-1) (-1 + $CellContext`ztp^2)^(-1) ((-2) \
$CellContext`L1^2 + 
       2 $CellContext`a^2 (-1 + $CellContext`e^2) (-1 + $CellContext`q \
$CellContext`Q) (-1 + $CellContext`ztp^2)^2) - ($CellContext`a^2 + \
$CellContext`Q^2) (-1 + $CellContext`ztp^2)^(-1) ($CellContext`a^2 (-1 + \
$CellContext`ztp^2) - 
      2 $CellContext`L1 ((-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2))^Rational[1, 2])), $CellContext`a (
      1 + $CellContext`e)^(-1) $CellContext`M^4 (
     2 (1 + $CellContext`e) $CellContext`L1 (
       1 - $CellContext`q $CellContext`Q + $CellContext`Q^2 + $CellContext`e \
(-1 + $CellContext`q $CellContext`Q)) - (
      4 $CellContext`E2 + (-1 + $CellContext`e) (
         1 + $CellContext`e)^2 $CellContext`Q^2 (-1 + $CellContext`q \
$CellContext`Q)) ((-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2))^
      Rational[1, 
        2]), $CellContext`M^4 ($CellContext`a^2 $CellContext`L1^2 - \
$CellContext`a^2 (-1 + $CellContext`e^2) ($CellContext`a^2 + (
         1 + $CellContext`e)^(-2) $CellContext`E2) (-1 + $CellContext`q \
$CellContext`Q) - $CellContext`a^2 (1 + $CellContext`e)^(-1) $CellContext`E2 (
      1 + $CellContext`q $CellContext`Q + $CellContext`e (-1 + $CellContext`q \
$CellContext`Q)) + (
        1 + $CellContext`e)^(-2) ($CellContext`a^2 (-1 + $CellContext`e^2) \
$CellContext`E2 (-1 + $CellContext`q $CellContext`Q) - $CellContext`a^2 (-1 + \
$CellContext`e^2) $CellContext`E2 (-1 + $CellContext`q $CellContext`Q) \
$CellContext`ztp^2 + 
       Rational[1, 2] $CellContext`a^2 (1 + $CellContext`e) (
         8 $CellContext`E2 + (-1 + $CellContext`e^2)^2 (-1 + $CellContext`q \
$CellContext`Q)^2 - 
         4 (2 $CellContext`E2 + 
          Rational[
            1, 4] (-1 + $CellContext`e^2)^2 (-1 + $CellContext`q \
$CellContext`Q)^2) $CellContext`ztp^2) - (
         1 + $CellContext`e)^2 ($CellContext`a^2 + $CellContext`Q^2) (-1 + \
$CellContext`ztp^2)^(-1) (-$CellContext`L1^2 + $CellContext`a^2 (-1 + \
$CellContext`e^2) (-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2)^2)))}, -4, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.817086807625353*^9, 3.817086991642377*^9, 3.8170870468947625`*^9, 
   3.817097036964363*^9, 3.8171088622738633`*^9, 3.81710892701313*^9, 
   3.817108982561886*^9, 3.8171272030287485`*^9, 3.817127306717786*^9, 
   3.817420186740511*^9, 3.817420301903141*^9, 3.8174204492313623`*^9, 
   3.817420492138719*^9, 3.817420610986527*^9, 3.8185494302967634`*^9, 
   3.8185495197248783`*^9, {3.8185496236845837`*^9, 3.8185496376180067`*^9}, {
   3.8185497584807296`*^9, 3.818549766244049*^9}, 3.8185497970223603`*^9, 
   3.8185529378208447`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"7998a671-dd2d-47ab-8544-7dff98627a5f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"Ra1", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{3.8170868223387375`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"7b5af10b-cc91-4ebf-ad79-d10af751944f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", "e"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["e", "2"]}], "+", 
       RowBox[{"2", " ", "E2"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e", "+", 
           RowBox[{"q", " ", "Q"}], "-", 
           RowBox[{"e", " ", "q", " ", "Q"}]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"]}], "-", 
          RowBox[{"2", " ", "q", " ", "Q"}], "-", 
          SuperscriptBox["Q", "2"], "+", 
          RowBox[{"2", " ", "e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", "L1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["ztp", "2"]}], ")"}]}]]]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"a", " ", 
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}], ")"}]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"E2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e", "+", 
          RowBox[{"q", " ", "Q"}], "-", 
          RowBox[{"e", " ", "q", " ", "Q"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["ztp", "2"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L1", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
            SuperscriptBox["Q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "L1", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}]]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "\[Epsilon]"}]], 
   "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"a", " ", 
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"L1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}], "-", 
            SuperscriptBox["Q", "2"], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
     SqrtBox["\[Epsilon]"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"]], 
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", "E2"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], "+", "E2"}], 
         ")"}], "2"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"q", " ", "Q"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", "L1", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["a", "2"], " ", "E2"}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "E2"}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox["ztp", "2"]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["L1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["e", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["ztp", "2"]}], ")"}], "2"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["Q", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["ztp", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "L1", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}]]}], ")"}]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{"a", " ", 
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "L1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}], "-", 
          SuperscriptBox["Q", "2"], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "E2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], " ", 
           SuperscriptBox["Q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SqrtBox["\[Epsilon]"]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "e"}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]], 
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["L1", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", "E2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], "+", "E2"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "E2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"q", " ", "Q"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", "E2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        SuperscriptBox["ztp", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "E2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "E2"}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox["ztp", "2"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["Q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["L1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["ztp", "2"]}], ")"}], "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}]]}], ")"}], " ", "\[Epsilon]"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -4, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-1 + $CellContext`e)^(-4) $CellContext`M^4 (2 $CellContext`a^2 - 
     4 $CellContext`a^2 $CellContext`e + 2 $CellContext`a^2 $CellContext`e^2 + 
     2 $CellContext`E2 + 
     Rational[1, 4] (-1 + $CellContext`e)^2 (
        1 + $CellContext`e + $CellContext`q $CellContext`Q - $CellContext`e \
$CellContext`q $CellContext`Q)^2 + (-1 + $CellContext`e)^2 (2 - 
       2 $CellContext`a^2 - 
       2 $CellContext`q $CellContext`Q - $CellContext`Q^2 + 
       2 $CellContext`e (-1 + $CellContext`q $CellContext`Q) + 
       2 $CellContext`L1 (-1 + $CellContext`q $CellContext`Q) ((-1 + \
$CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2))^
         Rational[-1, 
           2])), (-2) $CellContext`a (-1 + $CellContext`e)^(-1) \
$CellContext`M^4 (-2 + $CellContext`q $CellContext`Q) ((-1 + $CellContext`q \
$CellContext`Q) (-1 + $CellContext`ztp^2))^
     Rational[1, 
       2], (-1 + $CellContext`e)^(-3) $CellContext`M^4 ($CellContext`E2 (
       1 + $CellContext`e + $CellContext`q $CellContext`Q - $CellContext`e \
$CellContext`q $CellContext`Q) - $CellContext`a^2 (-1 + $CellContext`e)^2 (-1 + \
$CellContext`q $CellContext`Q) (-1 + $CellContext`e + 
      2 $CellContext`ztp^2) + (-1 + $CellContext`e) (-1 + \
$CellContext`ztp^2)^(-1) ($CellContext`L1^2 + (-1 + $CellContext`e)^2 \
$CellContext`Q^2 (-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2) + 
       4 (-1 + $CellContext`e) $CellContext`L1 ((-1 + $CellContext`q \
$CellContext`Q) (-1 + $CellContext`ztp^2))^
         Rational[
          1, 2])), (-2) $CellContext`a (-1 + $CellContext`e)^(-1) \
$CellContext`M^4 ($CellContext`L1 (-2 + $CellContext`q $CellContext`Q) + (-1 + \
$CellContext`e) (-1 + $CellContext`q $CellContext`Q - $CellContext`Q^2 + \
$CellContext`e (-1 + $CellContext`q $CellContext`Q)) ((-1 + $CellContext`q \
$CellContext`Q) (-1 + $CellContext`ztp^2))^
       Rational[1, 2]), (-1 + $CellContext`e)^(-4) $CellContext`M^4 (
     2 $CellContext`a^2 (-1 + $CellContext`e)^2 $CellContext`E2 + \
($CellContext`a^2 (-1 + $CellContext`e)^2 + $CellContext`E2)^2 + 
     Rational[1, 
        2] $CellContext`a^2 (-1 + $CellContext`e)^3 (-1 + $CellContext`e^2) \
(-1 + $CellContext`q $CellContext`Q) (-1 - $CellContext`q $CellContext`Q + \
$CellContext`e (-1 + $CellContext`q $CellContext`Q)) + 
     2 $CellContext`a^2 (-1 + $CellContext`e)^4 $CellContext`L1 ((-1 + \
$CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2))^
       Rational[
        1, 2] + (-1 + $CellContext`e)^2 ((-2) $CellContext`a^2 \
$CellContext`E2 + 
       Rational[-1, 
          4] $CellContext`a^2 (-1 + $CellContext`e^2)^2 (-1 + $CellContext`q \
$CellContext`Q)^2 + $CellContext`a^2 (2 $CellContext`E2 + 
         Rational[
           1, 4] (-1 + $CellContext`e^2)^2 (-1 + $CellContext`q \
$CellContext`Q)^2) $CellContext`ztp^2 - 
       2 (-1 + $CellContext`e) (-1 + $CellContext`ztp^2)^(-1) \
(-$CellContext`L1^2 + $CellContext`a^2 (-1 + $CellContext`e^2) (-1 + \
$CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2)^2) - (-1 + \
$CellContext`e)^2 ($CellContext`a^2 + $CellContext`Q^2) (-1 + \
$CellContext`ztp^2)^(-1) ($CellContext`a^2 (-1 + $CellContext`ztp^2) - 
        2 $CellContext`L1 ((-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2))^
         Rational[
          1, 2]))), -$CellContext`a (-1 + $CellContext`e)^(-1) \
$CellContext`M^4 (
     2 (-1 + $CellContext`e) $CellContext`L1 (-1 + $CellContext`q \
$CellContext`Q - $CellContext`Q^2 + $CellContext`e (-1 + $CellContext`q \
$CellContext`Q)) + ((-4) $CellContext`E2 + (-1 + $CellContext`e)^2 (
         1 + $CellContext`e) $CellContext`Q^2 (-1 + $CellContext`q \
$CellContext`Q)) ((-1 + $CellContext`q $CellContext`Q) (-1 + \
$CellContext`ztp^2))^
       Rational[
        1, 2]), (-1 + $CellContext`e)^(-2) $CellContext`M^4 ($CellContext`a^2 \
(-1 + $CellContext`e)^2 $CellContext`L1^2 + $CellContext`a^2 (-1 + \
$CellContext`e^2) $CellContext`E2 (-1 + $CellContext`q $CellContext`Q) - \
$CellContext`a^2 (-1 + $CellContext`e^2) ($CellContext`a^2 (-1 + \
$CellContext`e)^2 + $CellContext`E2) (-1 + $CellContext`q $CellContext`Q) - \
$CellContext`a^2 (-1 + $CellContext`e) $CellContext`E2 (-1 - $CellContext`q \
$CellContext`Q + $CellContext`e (-1 + $CellContext`q $CellContext`Q)) - \
$CellContext`a^2 (-1 + $CellContext`e^2) $CellContext`E2 (-1 + $CellContext`q \
$CellContext`Q) $CellContext`ztp^2 + 
     Rational[-1, 2] $CellContext`a^2 (-1 + $CellContext`e) (
       8 $CellContext`E2 + (-1 + $CellContext`e^2)^2 (-1 + $CellContext`q \
$CellContext`Q)^2 - 
       4 (2 $CellContext`E2 + 
        Rational[
          1, 4] (-1 + $CellContext`e^2)^2 (-1 + $CellContext`q \
$CellContext`Q)^2) $CellContext`ztp^2) - (-1 + $CellContext`e)^2 \
($CellContext`a^2 + $CellContext`Q^2) (-1 + $CellContext`ztp^2)^(-1) \
(-$CellContext`L1^2 + $CellContext`a^2 (-1 + $CellContext`e^2) (-1 + \
$CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2)^2))}, -4, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.8170868233882055`*^9, 3.817086993677854*^9, 
  3.817097050566877*^9, 3.8171088709314804`*^9, 3.817108936630783*^9, 
  3.8171089890917263`*^9, 3.8171272136481376`*^9, 3.817127311792604*^9, 
  3.817420196860712*^9, 3.817420312813286*^9, 3.817420463540345*^9, 
  3.817420498998355*^9, 3.817420619563093*^9, 3.818549433079032*^9, 
  3.8185495222075253`*^9, 3.8185497092442036`*^9, 3.8185497992210937`*^9, 
  3.818552946024699*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"95cb9ba6-f48c-40b0-a09f-81b217fe6f1e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           FractionBox["E2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "e"}], ")"}], "2"]]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["Q", "2"]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"q", " ", "Q"}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], "2"], "+", 
        FractionBox[
         RowBox[{"8", " ", "L1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox["ztp", "2"]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}]]], "-", 
        RowBox[{"8", " ", "L1", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}]]}]}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", "e"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"2", " ", "E2"}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "e", "+", 
            RowBox[{"q", " ", "Q"}], "-", 
            RowBox[{"e", " ", "q", " ", "Q"}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "-", 
           RowBox[{"2", " ", "q", " ", "Q"}], "-", 
           SuperscriptBox["Q", "2"], "+", 
           RowBox[{"2", " ", "e", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2", " ", "L1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["ztp", "2"]}], ")"}]}]]]}], ")"}]}]}], 
       "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"E2", ",", "L1"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.817097063014764*^9, {3.817097148346503*^9, 3.817097166267584*^9}, {
   3.817097236452404*^9, 3.8170972373458567`*^9}, {3.817126718370776*^9, 
   3.817126733495214*^9}, {3.8171273202783556`*^9, 3.8171273315238914`*^9}, {
   3.817420508970315*^9, 3.8174205292082233`*^9}, {3.817420641008171*^9, 
   3.8174206571464834`*^9}, {3.8185494478323607`*^9, 3.818549462225747*^9}, {
   3.8185495302456503`*^9, 3.8185495375334735`*^9}, {3.8185497277566004`*^9, 
   3.8185497467907495`*^9}, {3.818549810013708*^9, 3.818549820980276*^9}, {
   3.8185529619186745`*^9, 3.818552977447091*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e844d9ce-3377-4687-a10c-218dd4f34a35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"E2", "\[Rule]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ",", 
    RowBox[{"L1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", " ", "q", " ", "Q"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}], ")"}]}], 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]}]]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.817097064116934*^9, 3.8170971683848743`*^9, {3.8170972208449492`*^9, 
   3.817097237959002*^9}, 3.8171267346442475`*^9, 3.8171273333135586`*^9, 
   3.817420530190933*^9, 3.817420658213485*^9, {3.818549456780058*^9, 
   3.818549463189932*^9}, 3.8185495385866756`*^9, {3.818549743172186*^9, 
   3.818549747879912*^9}, 3.8185498221235447`*^9, 3.8185529788785667`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b73f33f3-25a4-4e9f-8c3c-063d78f33b2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ztp", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
        FractionBox[
         SuperscriptBox["L", "2"], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}]]}], ")"}]}], "/.", "Soltest"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8171269804721518`*^9, 3.817127020837102*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"8566dd8b-b70e-4ebf-95b5-072732368b04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SuperscriptBox["ztp", "2"]}], "\[Epsilon]"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"5", " ", "q", " ", "Q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["ztp", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", " ", "q", " ", "Q"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], "2"], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}]]}], ")"}], " ", 
    SuperscriptBox["ztp", "2"], " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(1 - $CellContext`q $CellContext`Q) $CellContext`ztp^2, 0, 
    Rational[1, 2] (6 - 5 $CellContext`q $CellContext`Q - 
     2 $CellContext`Q^2 + $CellContext`q^2 $CellContext`Q^2 + \
$CellContext`e^2 (2 - 
       3 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2)) \
$CellContext`ztp^2, 
    0, ($CellContext`a^2 (-1 + $CellContext`e^2) (-1 + $CellContext`q \
$CellContext`Q) + 
     Rational[-1, 16] (-1 + $CellContext`q $CellContext`Q)^(-1) (6 - 
        5 $CellContext`q $CellContext`Q - 
        2 $CellContext`Q^2 + $CellContext`q^2 $CellContext`Q^2 + \
$CellContext`e^2 (2 - 
          3 $CellContext`q $CellContext`Q + $CellContext`q^2 \
$CellContext`Q^2))^2) $CellContext`ztp^2}, -2, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8171270035195165`*^9, 3.8171270212460117`*^9}, 
   3.817127369469002*^9, 3.8174211578156*^9, 3.8185498800634212`*^9, 
   3.8185499739055433`*^9, 3.8185530275301557`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"e24848c0-4b3b-46c7-bfe9-71930178d9bd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8171273922680073`*^9, 3.8171274018208714`*^9}, {
  3.817127496914009*^9, 3.8171275390683107`*^9}, {3.8171572283261833`*^9, 
  3.81715724248461*^9}, {3.8171635220657516`*^9, 
  3.8171635281818447`*^9}},ExpressionUUID->"b78a8233-eaff-41fa-8e82-\
e8df65d22ecc"],

Cell[TextData[Cell[BoxData[
 RowBox[{"The", " ", "solution", " ", "of", " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["E", "k"], ",", " ", "L", ",", " ", 
    SubscriptBox["C", "t"]}], ")"}], " ", "upto", " ", "NNLO", " ", "in", " ", 
  FractionBox["1", "p"], " ", "are", " ", "given", " ", 
  RowBox[{"by", ":", " ", "\[IndentingNewLine]"}]}]], "Input",
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"3d91e320-446c-4645-8ed3-4463961b66b2"]], "Text",
 CellChangeTimes->{
  3.817163526197381*^9},ExpressionUUID->"e1aa1b8c-8db8-49d3-bf31-\
9860ba4daecf"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8185500042856455`*^9},ExpressionUUID->"13964b44-c0de-4265-bb64-\
6c7b47e90136"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolutionELC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ek", "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
     RowBox[{"L", "\[Rule]", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]], 
        SqrtBox["\[Epsilon]"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"5", " ", "q", " ", "Q"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "q", " ", "Q"}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}], ")"}], " ", 
         SqrtBox["\[Epsilon]"]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}]]}]]}]}], ",", 
     RowBox[{"Ct", "->", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox["ztp", "2"]}], "\[Epsilon]"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", " ", "q", " ", "Q"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["ztp", "2"]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8171274144162445`*^9, 3.817127439224683*^9}, {
   3.8171274882362494`*^9, 3.8171274912892256`*^9}, {3.8171644043916063`*^9, 
   3.8171644048353944`*^9}, {3.8174206998012314`*^9, 3.817420709331278*^9}, 
   3.8174211692131276`*^9, {3.818550021847129*^9, 3.8185500376562643`*^9}, 
   3.818550174402796*^9, {3.818553042164671*^9, 3.818553071500286*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"74d10322-1758-458c-9723-512086b7cd8e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"SolutionELC0", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ek", "->", "1"}], ",", 
      RowBox[{"L", "\[Rule]", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]], 
        SqrtBox["\[Epsilon]"]]}], ",", 
      RowBox[{"Ct", "->", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox["ztp", "2"]}], "\[Epsilon]"]}]}], "}"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8171821234387245`*^9, 3.8171821345675335`*^9}, {
   3.8185500453205795`*^9, 3.81855004902098*^9}, 
   3.818737369019988*^9},ExpressionUUID->"cad659e4-63e4-490b-9775-\
a1a353b42271"]
}, Closed]],

Cell[CellGroupData[{

Cell["1. Radial frequencies", "Section",
 CellChangeTimes->{{3.81707387438286*^9, 3.8170739081744566`*^9}, {
  3.8170739617593727`*^9, 
  3.8170739626230125`*^9}},ExpressionUUID->"e5eccb95-668f-45c3-bcc2-\
b4cb8aedc808"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Here", " ", "r\[Psi]", " ", "is", " ", "defined", " ", "as", 
    FractionBox["dr", "d\[Psi]"]}], "=", 
   FractionBox[
    RowBox[{"e", " ", "M", " ", "p", " ", 
     RowBox[{"Sin", "[", "\[Psi]", "]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]]}]], "Input",
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "2edc1313-510b-4f40-bb37-ce4420135835"]
}], "Text",
 CellChangeTimes->{{3.81716373906083*^9, 
  3.8171637755421753`*^9}},ExpressionUUID->"2694241d-f85b-46b3-b4cd-\
a67122998ad6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r\[Psi]", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"M", " ", "p"}], 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]], ",", "\[Psi]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8171614377194753`*^9, 3.8171614447619963`*^9}, {
  3.8171628757653713`*^9, 3.817162889273077*^9}, {3.8171629259485164`*^9, 
  3.817162927839486*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0862dd8a-b1ea-4ee5-8b20-ee2070c29d66"],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{"Here", ",", " ", 
    RowBox[{
     SubscriptBox["V", "\[Psi]"], " ", "is", " ", "introduced", " ", 
     RowBox[{
      RowBox[{"by", " ", 
       FractionBox["d\[Psi]", "d\[Lambda]"]}], "=", 
      SqrtBox[
       SubscriptBox["V", "\[Psi]"]]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"so", " ", "we", " ", "have", " ", 
       SubscriptBox["V", "\[Psi]"]}], "=", 
      RowBox[{
       FractionBox["R", 
        SuperscriptBox["M", "2"]], " ", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["dr", "d\[Psi]"], ")"}], "2"]]}]}], ";"}]}],
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[" ",
   FontColor->RGBColor[1, 0, 0]]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
   "Then", " ", "the", " ", "fundamental", " ", "period", " ", "of", "  ", 
    "the", " ", "radial", " ", "motion", " ", "is", " ", "given", " ", "by"}],
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[" ",
   FontColor->RGBColor[1, 0, 0]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "r"], "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Integral]", "0"], 
     RowBox[{"2", "\[Pi]"}]], " ", 
    RowBox[{
     FractionBox["d\[Psi]", 
      SqrtBox[
       SubscriptBox["V", "\[Psi]"]]], "."}]}]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 RowBox[{" "}]}], "Input",
 CellChangeTimes->{{3.817162979567444*^9, 3.817163113208254*^9}, {
  3.817163292093405*^9, 
  3.8171633247638235`*^9}},ExpressionUUID->"65c98f23-e36b-4525-8e5d-\
a5cad4e5c27a"]], "Text",
 CellChangeTimes->{{3.8171633374190493`*^9, 3.817163343137108*^9}, {
  3.8171633967340126`*^9, 
  3.817163505469025*^9}},ExpressionUUID->"c3e7cf71-2559-45b2-a223-\
356c19edd01c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V\[Psi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["R", 
      SuperscriptBox["M", "2"]], " ", 
     FractionBox["1", 
      SuperscriptBox["r\[Psi]", "2"]]}], "/.", 
    StyleBox[
     RowBox[{"r", "->", 
      FractionBox[
       RowBox[{"M", " ", "p"}], 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}],
     FontSize->16]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817161247558316*^9, 3.8171612611048756`*^9}, {
  3.8171613163886223`*^9, 3.8171613389390135`*^9}, {3.817163118275131*^9, 
  3.8171631221475697`*^9}, {3.817163182377305*^9, 3.8171631867275524`*^9}, {
  3.817164293106434*^9, 3.8171642934393854`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"4c0bb7d4-aadb-4ea1-8e80-a37c099866b3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"Ct", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "Ek"}], "+", "L"}], ")"}], "2"], "+", 
         FractionBox[
          SuperscriptBox["p", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]]}], 
        ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["Q", "2"], "+", 
        FractionBox[
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p", "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]]}], ")"}]}],
      "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", "Ek"}], "-", 
        RowBox[{"a", " ", "L"}], "+", 
        FractionBox[
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ek", " ", "p"}], "-", 
            RowBox[{"q", " ", "Q"}], "-", 
            RowBox[{"e", " ", "q", " ", "Q", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]]}], ")"}], 
      "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Psi]", "]"}], "2"]}], 
  RowBox[{
   SuperscriptBox["e", "2"], " ", 
   SuperscriptBox["p", "2"]}]]], "Output",
 CellChangeTimes->{{3.8171613196553607`*^9, 3.817161340218503*^9}, {
   3.8171631229803667`*^9, 3.8171631297289815`*^9}, {3.817163187858863*^9, 
   3.817163191561705*^9}, 3.8171632688850403`*^9, 3.8171642947629943`*^9, 
   3.817193634022788*^9, 3.817194384591631*^9, 3.8171944251117144`*^9, 
   3.817194467663862*^9, 3.8174211874557343`*^9, 3.8174212892776613`*^9, {
   3.8183289840407143`*^9, 3.818328988146843*^9}, 3.8185500575165763`*^9, 
   3.8185505201684723`*^9, 3.8185530864946594`*^9, 3.818737520565177*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"13a5b3a8-024d-4678-a53c-096da3e67956"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Up", " ", "to", " ", "NLO", " ", "in", " ", 
    RowBox[{"1", "/", "p"}]}],
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[",",
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[" ",
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{
   StyleBox["the",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["integrand",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["is",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["found",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["to",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["be",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   " "}]}]], \
"Input",ExpressionUUID->"7d4b61a4-3ccb-45e6-9d40-0bb57ef1cd1e"]], "Text",
 CellChangeTimes->{{3.8171647035610895`*^9, 
  3.817164732047916*^9}},ExpressionUUID->"489f63d1-a9ba-41f0-9039-\
c4710d400e87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V\[Psi]Inv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "V\[Psi]"], "/.", "SolutionELC"}], "/.", 
       RowBox[{"p", "\[Rule]", 
        RowBox[{"1", "/", "\[Epsilon]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.818550236174472*^9, 3.818550321091324*^9}, {
   3.8185505225634575`*^9, 3.818550532734641*^9}, 3.818550570650566*^9, {
   3.81855062417455*^9, 3.818550624657445*^9}, 3.8185506918955393`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"3447f787-c761-42bc-84df-b61e10b9f8ad"],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Epsilon]", 
   RowBox[{"1", "-", 
    RowBox[{"q", " ", "Q"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"q", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "e", " ", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", "q", " ", "Q"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["ztp", "2"]}], ")"}]}]], " ", 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Psi]", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["e", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["Q", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"e", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "q", " ", "Q"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Q", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["Q", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["e", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "q", " ", "Q"}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["ztp", "2"]}], ")"}]}], 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}]}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"e", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"6", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}], "-", 
            RowBox[{"5", " ", "q", " ", "Q"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Q", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "q", " ", "Q"}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["Q", "2"]}]}], ")"}]}]}], 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"q", " ", "Q"}], "+", 
              RowBox[{
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"q", " ", "Q"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "e", " ", "q", " ", "Q", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"q", " ", "Q"}]}], ")"}]}], 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}]]}],
              ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"e", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]]}], ")"}],
         " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Psi]", "]"}], "2"]}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8185502300302525`*^9, 3.8185502784901342`*^9}, {
   3.8185503106390295`*^9, 3.818550321940489*^9}, {3.8185505266191373`*^9, 
   3.818550536288941*^9}, 3.8185505811574697`*^9, {3.8185506842730703`*^9, 
   3.8185507023424435`*^9}, 3.8185531078015537`*^9, 3.818737535790203*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"7319b7db-fc2a-43bf-870b-499320e0ab60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]\[Psi]1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        SqrtBox["V\[Psi]Inv"], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.8171643257906165`*^9, 3.817164355585802*^9}, {
   3.8171644132933702`*^9, 3.817164435933058*^9}, {3.8171646240773907`*^9, 
   3.8171646443716173`*^9}, {3.817181564008502*^9, 3.817181571434616*^9}, {
   3.8171944452409177`*^9, 3.817194446717188*^9}, 3.8174212061799436`*^9, 
   3.8174212976227555`*^9, 3.8185501030217648`*^9, {3.8185505531009955`*^9, 
   3.81855056571594*^9}, 3.818550597719863*^9, {3.8185506800936346`*^9, 
   3.8185506831120815`*^9}, 3.818550716485964*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"1749890d-449f-465e-9b72-7e711d578bdd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SqrtBox["\[Epsilon]"], 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Epsilon]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"q", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "e", " ", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]}]], "+", 
  FractionBox[
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["ztp", "2"]}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Psi]", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["e", "2"], " ", 
    SqrtBox[
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]]}]]}]], "Output",
 CellChangeTimes->{{3.81716433316296*^9, 3.8171643679269238`*^9}, {
   3.8171644162649193`*^9, 3.8171644363539333`*^9}, {3.817164630933831*^9, 
   3.817164644823391*^9}, {3.817181567417205*^9, 3.8171815719217744`*^9}, {
   3.817194414166712*^9, 3.817194447516818*^9}, 3.817194477587284*^9, {
   3.817421193246968*^9, 3.817421213959526*^9}, 3.8174212995840745`*^9, 
   3.8183289912966194`*^9, {3.8185500639737577`*^9, 3.81855007312744*^9}, 
   3.8185501095938826`*^9, 3.81855021964884*^9, {3.818550562780094*^9, 
   3.8185506047979164`*^9}, {3.818550712530249*^9, 3.8185507169389973`*^9}, 
   3.8185531304838314`*^9, 3.818737564049966*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"d922327a-609a-4b5b-86ba-d81ae0843a21"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Up", " ", "to", " ", "NLO", " ", "in", " ", 
    RowBox[{"1", "/", "p"}]}],
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[",",
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[" ",
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{
   StyleBox["the",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["fundamental",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["period",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["of",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["  ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["the",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["radial",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["motion",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   SubscriptBox[
    StyleBox["\[CapitalLambda]",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["r",
     FontColor->RGBColor[1, 0, 0]]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["is",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["found",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["to",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["be",
    FontSlant->"Italic",
    FontColor->RGBColor[1, 0, 0]], 
   " "}]}]], \
"Input",ExpressionUUID->"2071d363-8425-4766-96c9-f6ee423aea3d"]], "Text",
 CellChangeTimes->{{3.817164821188198*^9, 
  3.817164850578125*^9}},ExpressionUUID->"c1c0d9b5-edc3-415d-8172-\
bf6946a6702b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]r", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox["\[Epsilon]"], 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}]]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Psi]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox["1", "p"]}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.81716474207321*^9, 3.817164801929696*^9}, 
   3.8171815764820724`*^9, {3.8172006562271185`*^9, 3.8172006572234535`*^9}, {
   3.8185503349144998`*^9, 3.818550347741233*^9}, {3.8185503994494677`*^9, 
   3.818550400356085*^9}, 3.818550724068077*^9, 3.81855314157283*^9, {
   3.818737576836023*^9, 3.818737584040483*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"e3ba6934-46cb-492d-b0e9-0f7a58badd8e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"4", " ", "p"}], "-", 
     RowBox[{"q", " ", "Q"}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]]}]]], "Output",
 CellChangeTimes->{3.8185507273799467`*^9, 3.818553142928092*^9, 
  3.81871382197967*^9, 3.8187375853505983`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7d33de05-376a-404a-a8fd-e4324b5f98c7"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817164654010728*^9, 
  3.8171646958421545`*^9}},ExpressionUUID->"9a03715e-7062-452d-a5dc-\
0938cf7a0b2c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8171632010388374`*^9, 
  3.8171632053302174`*^9}},ExpressionUUID->"d3bb9812-6e59-48c5-b984-\
9a5aa607a0c7"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Polar frequencies", "Section",
 CellChangeTimes->{{3.8170739147689624`*^9, 
  3.8170739570819445`*^9}},ExpressionUUID->"bdffe74a-dcb1-4fda-af97-\
e4b8748458f7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8171758024776516`*^9, 
  3.81717600595255*^9}},ExpressionUUID->"598a208b-51a5-4ff8-a421-\
63a16fc4ea17"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"From", " ", "the", " ", "definition", " ", 
      SuperscriptBox["cos", "2"], "\[Theta]"}], "=", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["z", "tp"], "2"], " ", 
      SuperscriptBox["cos", "2"], "\[Chi]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"one", " ", "can", " ", "transoform", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["d\[Theta]", "d\[Lambda]"], ")"}], "2"]}], "=", 
     RowBox[{
      FractionBox["\[CapitalTheta]", 
       SuperscriptBox["M", "2"]], " ", "into"}]}]}], " "}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["d\[Chi]", "d\[Lambda]"], "=", 
     SqrtBox[
      SubscriptBox["V", "\[Chi]"]]}], ",", "\[IndentingNewLine]", "with"}], 
   " "}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["V", "\[Chi]"], "=", 
   RowBox[{
    FractionBox["\[CapitalTheta]", 
     SuperscriptBox["M", "2"]], 
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["z", "tp"], "2"], " ", 
       SuperscriptBox["cos", "2"], "\[Chi]"}]}], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["z", "tp"], "2"], " ", 
      SuperscriptBox["sin", "2"], "\[Chi]"}]]}]}],
  FontColor->RGBColor[
   1, 0, 0]]}], \
"Input",ExpressionUUID->"f7f867e9-2059-4ab3-b269-93d24159649c"]], "Text",
 CellChangeTimes->{
  3.817176009709279*^9, {3.817176581887813*^9, 
   3.817176585870967*^9}},ExpressionUUID->"64666657-73c6-4c94-82e3-\
b12fb599abe3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V\[Chi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["\[CapitalTheta]", 
       SuperscriptBox["M", "2"]], 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["ztp", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], 
       RowBox[{
        SuperscriptBox["ztp", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Chi]", "]"}], "2"]}]]}], " ", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "->", 
      RowBox[{
       SuperscriptBox["ztp", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["ztp", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}], 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["ztp", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8171760212953653`*^9, 3.8171761377306547`*^9}, {
  3.817176588383215*^9, 3.817176593776122*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7fa1ab07-77d2-42db-9998-a4a2fe50ac26"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Ct"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ct", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Ek", "2"]}], ")"}]}], "+", 
         SuperscriptBox["L", "2"]}], ")"}], " ", 
       SuperscriptBox["ztp", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Ek", "2"]}], ")"}], " ", 
       SuperscriptBox["ztp", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "4"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Chi]", "]"}], "2"]}], 
   SuperscriptBox["ztp", "2"]]}]], "Output",
 CellChangeTimes->{{3.8171760319647017`*^9, 3.817176056326304*^9}, {
   3.817176109995925*^9, 3.817176138859867*^9}, 3.8171765945449715`*^9, 
   3.817193999559476*^9, 3.8172006409623337`*^9, 3.8174213521258297`*^9, 
   3.81832899890833*^9, 3.8185507535458183`*^9, 3.8185531569847107`*^9, 
   3.8187375929501905`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"40a59ceb-aa29-470f-8499-a6f81da06673"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V\[Chi]Inv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "V\[Chi]"], "/.", "SolutionELC"}], "/.", 
       RowBox[{"p", "\[Rule]", 
        RowBox[{"1", "/", "\[Epsilon]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.8185508096676702`*^9, 3.8185508648744125`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"bcd120e3-d028-4c24-9dc1-718512366be6"],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Epsilon]", 
   RowBox[{"1", "-", 
    RowBox[{"q", " ", "Q"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"5", " ", "q", " ", "Q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", " ", "q", " ", "Q"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"5", " ", "q", " ", "Q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Q", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["e", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "q", " ", "Q"}], "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["ztp", "2"]}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", 
          SuperscriptBox["ztp", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cot", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.818550830093584*^9, 3.8185508654538527`*^9}, 
   3.8185531656600003`*^9, 3.81873759928934*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"6153c7ea-c783-4343-ad21-b608496993f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]\[Chi]1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        SqrtBox[
         RowBox[{
          FractionBox["\[Epsilon]", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "q", " ", "Q"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "q", " ", "Q"}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]]}]], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.8171762736700974`*^9, 3.817176274877056*^9}, {
   3.817181344167123*^9, 3.81718135654355*^9}, {3.8171815504653*^9, 
   3.817181552312502*^9}, {3.8172006367935276`*^9, 3.817200637770638*^9}, 
   3.8185507628198824`*^9, {3.8185508734281406`*^9, 3.818550883139754*^9}, {
   3.818553170705194*^9, 3.818553178597288*^9}, 3.8187138386195726`*^9, 
   3.8187376077738304`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"6187d4eb-59a1-495c-a90b-d2a28ae8bbae"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SqrtBox["\[Epsilon]"], 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"5", " ", "q", " ", "Q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.8171762778378105`*^9, 3.8171766001352935`*^9, {3.817181351237774*^9, 
   3.817181357576873*^9}, 3.817181554896385*^9, {3.8171939953568654`*^9, 
   3.817194002221467*^9}, 3.817200642776945*^9, 3.817421356263319*^9, 
   3.818329001496344*^9, {3.818550757251001*^9, 3.8185507639230566`*^9}, {
   3.8185508806529245`*^9, 3.8185508836962657`*^9}, 3.818553179976246*^9, 
   3.818713840259802*^9, 3.81873761009968*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7688b94e-4bd1-4418-9765-ed6ccf5ce3fa"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Up", " ", "to", " ", "NLO", " ", "in", " ", 
    RowBox[{"1", "/", "p"}]}],
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[",",
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[" ",
   FontSlant->"Italic",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{
   StyleBox[
    RowBox[{
     StyleBox["the",
      FontSlant->"Italic"], 
     StyleBox[" ",
      FontSlant->"Italic"], "fundamental", " ", "period", " ", "of", "  ", 
     "the", " ", "\[Theta]"}],
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["-",
    FontColor->RGBColor[1, 0, 0]], 
   RowBox[{
    StyleBox["motion",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0, 0]], 
    SubscriptBox[
     StyleBox["\[CapitalLambda]",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\[Theta]",
      FontColor->RGBColor[1, 0, 0]]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["is",
     FontSlant->"Italic",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[" ",
     FontSlant->"Italic",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["found",
     FontSlant->"Italic",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[" ",
     FontSlant->"Italic",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["to",
     FontSlant->"Italic",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[" ",
     FontSlant->"Italic",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["be",
     FontSlant->"Italic",
     FontColor->RGBColor[1, 0, 0]], 
    " "}]}]}]], \
"Input",ExpressionUUID->"b9ec07c3-bea0-4109-81c8-e4a1c9837a71"]], "Text",
 CellChangeTimes->{{3.817176641841484*^9, 
  3.8171766570182776`*^9}},ExpressionUUID->"0eda68f3-1548-4a27-87c7-\
687c1a9ee105"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]\[Theta]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"\[CapitalLambda]\[Chi]1", ",", 
       RowBox[{"{", 
        RowBox[{"\[Chi]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox["1", "p"]}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.81717628699892*^9, 3.8171763278857255`*^9}, {
   3.8171766082967634`*^9, 3.817176619752548*^9}, 3.817178843456024*^9, 
   3.8171813625743494`*^9, {3.817200648096143*^9, 3.817200649683074*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7e4cf3ec-e5c1-4cf4-a0e9-ff132ff9fe9e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"5", " ", "q", " ", "Q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{"4", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["p", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{3.818550889337821*^9, 3.8185531911901636`*^9, 
  3.8187138423194065`*^9, 3.818737613170151*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ee863dc9-15e9-4b25-921d-5750a1711a40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.  Azimuthal Frequencies", "Section",
 CellChangeTimes->{{3.8170739415719953`*^9, 
  3.817073954264523*^9}},ExpressionUUID->"b04470c3-64e8-406a-9a26-\
2984436f3a51"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"From", "  ", 
      FractionBox["d\[Phi]", "d\[Lambda]"]}], "=", 
     FractionBox["\[CapitalPhi]", "M"]}], ",", " ", 
    RowBox[{"one", " ", "can", " ", "split", " ", "this", " ", "into"}]}], 
   " "}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    FractionBox["d\[Phi]", "d\[Lambda]"], "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[CapitalPhi]", "r"], "+", 
      SubscriptBox["\[CapitalPhi]", "\[Theta]"]}], "M"]}], ",", 
   "\[IndentingNewLine]", "where"}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[CapitalPhi]", "r"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a"}], " ", "M", " ", 
     SubscriptBox["E", "k"]}], " ", "+", 
    FractionBox[
     RowBox[{"a", " ", "M", " ", "P"}], "\[CapitalDelta]"]}]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[CapitalPhi]", "\[Theta]"], "=", 
   FractionBox[
    RowBox[{"M", " ", "L"}], 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "Then", " ", "the", " ", "period", " ", "of", " ", "the", " ", "\[Phi]"}], 
   "-", 
   RowBox[{"motion", " ", "is", " ", "given", " ", "by"}]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "\[Phi]"], "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[CapitalDelta]\[Phi]", "r"], 
     SubscriptBox["\[CapitalLambda]", "r"]], "+", 
    FractionBox[
     SubscriptBox["\[CapitalDelta]\[Phi]", "\[Theta]"], 
     SubscriptBox["\[CapitalLambda]", "\[Theta]"]]}]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"where", " "}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalDelta]\[Phi]", "r"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox[
       SubscriptBox["\[CapitalPhi]", "r"], 
       RowBox[{"M", 
        SqrtBox[
         SubscriptBox["V", "\[Psi]"]]}]], "d\[Psi]"}]}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]\[Phi]", "\[Theta]"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox[
       SubscriptBox["\[CapitalPhi]", "\[Theta]"], 
       RowBox[{"M", 
        SqrtBox[
         SubscriptBox["V", "\[Theta]"]]}]], 
      RowBox[{"d\[Chi]", "."}]}]}]}]}],
  FontColor->RGBColor[
   1, 0, 0]]}], \
"Input",ExpressionUUID->"e6fc2d76-d424-4100-af27-7d23db52ee94"]], "Text",
 CellChangeTimes->{
  3.817180688917622*^9, {3.817183698182259*^9, 
   3.817183699149705*^9}},ExpressionUUID->"60d8277f-7e7f-4886-afc0-\
6f0768ab2623"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8171798738811007`*^9, 3.817180097910726*^9}, {
  3.817180369000742*^9, 3.8171803760297084`*^9}, {3.817180417696725*^9, 
  3.817180488607402*^9}, {3.8171806367957873`*^9, 3.817180639143214*^9}, {
  3.8171806814307933`*^9, 
  3.8171806859176164`*^9}},ExpressionUUID->"2b8dc930-40eb-41de-bf5e-\
c9bfaedeed1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]r", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a"}], " ", "M", " ", "Ek"}], " ", "+", 
    FractionBox[
     RowBox[{"a", " ", "M", " ", "P"}], "\[CapitalDelta]"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]\[Theta]", "=", 
   FractionBox[
    RowBox[{"M", " ", "L"}], 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["ztp", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8171806049236383`*^9, 3.8171806279335747`*^9}, {
  3.817180773747924*^9, 3.8171807753883257`*^9}, {3.8171837330028267`*^9, 
  3.817183742259474*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f5ed7edc-50cd-4855-9674-a8d334e23727"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[CapitalPhi]r", " "}], 
       RowBox[{"M", " "}]], "\[CapitalLambda]\[Psi]1"}], "/.", 
     "SolutionELC"}], "/.", 
    StyleBox[
     RowBox[{"r", "->", 
      FractionBox[
       RowBox[{"M", " ", "p"}], 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}],
     FontSize->16]}], "/.", 
   RowBox[{"p", "\[Rule]", 
    RowBox[{"1", "/", "\[Epsilon]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8171809918864737`*^9, 3.8171809929959946`*^9}, {
   3.817181292765165*^9, 3.8171813010496063`*^9}, 3.8171813706639557`*^9, {
   3.817181588389491*^9, 3.8171815936871653`*^9}, 3.8171821418225737`*^9, 
   3.8171932787127047`*^9, {3.817193519522058*^9, 3.817193547734*^9}, {
   3.8171942459170666`*^9, 3.8171943126641045`*^9}, 3.8171944947320175`*^9, {
   3.817194538590969*^9, 3.817194540350018*^9}, 3.8185509453615255`*^9, {
   3.8185532065942574`*^9, 3.8185532232056274`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"37ef2414-c2ab-498b-aa9d-86c5f68cbf2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[CapitalPhi]r", " "}], 
         RowBox[{"M", " "}]], "\[CapitalLambda]\[Psi]1"}], "/.", 
       "SolutionELC"}], "/.", 
      StyleBox[
       RowBox[{"r", "->", 
        FractionBox[
         RowBox[{"M", " ", "p"}], 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}],
       FontSize->16]}], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{"1", "/", "\[Epsilon]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8171807452027884`*^9, 3.8171808513181067`*^9}, {
   3.8171809780638466`*^9, 3.817180984602925*^9}, {3.817181049595069*^9, 
   3.8171810505186024`*^9}, {3.817181309474123*^9, 3.8171813143248014`*^9}, {
   3.8171813796085215`*^9, 3.817181384610471*^9}, {3.8171816016894736`*^9, 
   3.8171816064928865`*^9}, {3.817181777348299*^9, 3.8171818004360433`*^9}, {
   3.8171821468398304`*^9, 3.8171821496798954`*^9}, {3.8171935547012796`*^9, 
   3.8171935596205697`*^9}, {3.81719426959402*^9, 3.817194271233095*^9}, {
   3.817194316772845*^9, 3.8171943171057177`*^9}, {3.8171945008004847`*^9, 
   3.817194501153159*^9}, {3.817194546921402*^9, 3.817194547141799*^9}, {
   3.8172019318972473`*^9, 3.8172019448846984`*^9}, 3.818553259683595*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"e43f34dd-d34e-4579-af57-2cb36443905b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{"3", "/", "2"}]]}], 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]]}], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"a", " ", "e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {-$CellContext`a (1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 2] (-2 + $CellContext`q $CellContext`Q) (
     1 + $CellContext`e Cos[$CellContext`\[Psi]]), -(
      1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 
       2] ((-1 + $CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2))^
     Rational[1, 2] ($CellContext`a + $CellContext`a $CellContext`e 
       Cos[$CellContext`\[Psi]])^2}, 3, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8171807625861564`*^9, 3.8171808480683265`*^9}, {
   3.8171809753383813`*^9, 3.817180978769967*^9}, 3.8171810529714155`*^9, {
   3.81718138118966*^9, 3.81718138552007*^9}, {3.817181603737602*^9, 
   3.817181607615003*^9}, 3.817181778506452*^9, {3.817182150550315*^9, 
   3.8171821547792015`*^9}, {3.8171935559424124`*^9, 3.817193560317711*^9}, 
   3.8171942718903737`*^9, 3.8171943176642246`*^9, 3.817194502086565*^9, 
   3.8171945477926455`*^9, {3.817201937957019*^9, 3.8172019453489103`*^9}, 
   3.817421386638795*^9, 3.8183290161702538`*^9, 3.8185509556162558`*^9, 
   3.818553307863173*^9, 3.8187376220101137`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d3ca5213-4d22-42ca-86bb-1dc8d3d0df0e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817201941304761*^9, 
  3.817201942711622*^9}},ExpressionUUID->"0e766dd5-1cff-4bc2-846d-\
9ebf5061f8c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]\[Phi]r", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"3", "/", "2"}]]}], 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]]]}], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["ztp", "2"]}], ")"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"a", " ", "e", " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Psi]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox["1", "p"]}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8171943245628057`*^9, 3.8171943595822945`*^9}, {
   3.817194510934007*^9, 3.81719451651517*^9}, 3.817200828849324*^9, {
   3.817201997714457*^9, 3.8172020017562304`*^9}, 3.8185509782431817`*^9, 
   3.818553327995187*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"74bcc222-5d39-4dc6-aa9a-ddfe93915859"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["p"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["p", "2"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.8171943609102273`*^9, {3.817194512436864*^9, 3.817194517276162*^9}, 
   3.8172008299188695`*^9, 3.817201954317545*^9, 3.8172020025820227`*^9, 
   3.8174213969034967`*^9, 3.8183290189403577`*^9, 3.8185509801744375`*^9, 
   3.8185533326786757`*^9, 3.818713849259512*^9, 3.818737626519947*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"0cb9f7ba-f0da-4179-9a66-670bbf2a668c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["\[CapitalPhi]\[Theta]", 
         RowBox[{"M", "  "}]], "\[CapitalLambda]\[Chi]1"}], "/.", 
       StyleBox[
        RowBox[{"r", "->", 
         FractionBox[
          RowBox[{"M", " ", "p"}], 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}],
        FontSize->16]}], "/.", "SolutionELC"}], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{"1", "/", "\[Epsilon]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8171840796003838`*^9, 3.8171840906709723`*^9}, 
   3.81718412749144*^9, {3.817200688084136*^9, 3.8172006954574776`*^9}, 
   3.8172019644465256`*^9, 3.818553339533712*^9, 3.8187140856398387`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"77cab089-4059-41c5-8394-cd6fbb4173b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["ztp", "2"]}], ")"}]}]], 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["ztp", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", " ", "q", " ", "Q"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["ztp", "2"]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["ztp", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}], ")"}]}]], 
   "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 
       2] ((-1 + $CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2))^
     Rational[1, 2]/(1 - $CellContext`ztp^2 Cos[$CellContext`\[Chi]]^2), 0, 0,
     0, Rational[-1, 16] (1 - $CellContext`q $CellContext`Q)^
     Rational[-3, 2] (6 - 5 $CellContext`q $CellContext`Q - 
      2 $CellContext`Q^2 + $CellContext`q^2 $CellContext`Q^2 + \
$CellContext`e^2 (2 - 
        3 $CellContext`q $CellContext`Q + $CellContext`q^2 \
$CellContext`Q^2))^2 (-1 + $CellContext`ztp^2) ((-1 + $CellContext`q \
$CellContext`Q) (-1 + $CellContext`ztp^2))^
     Rational[-1, 2]/(-1 + $CellContext`ztp^2 Cos[$CellContext`\[Chi]]^2)}, 0,
    6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8171840874271803`*^9, 3.8171840911342874`*^9}, 
   3.8171841282783356`*^9, {3.8172006927114897`*^9, 3.8172006960161424`*^9}, 
   3.8172019690674334`*^9, 3.8174214005513916`*^9, 3.8183290209546824`*^9, 
   3.8185509875781145`*^9, 3.8185533414824877`*^9, {3.818714083379694*^9, 
   3.8187140987696342`*^9}, 3.8187376302500153`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"09b175f7-0246-4d9e-b7a9-2f558e05d0a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]\[Phi]\[Theta]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{" ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]], 
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["ztp", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "q", " ", "Q"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "q", " ", "Q"}], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["ztp", "2"]}], ")"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"q", " ", "Q"}]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["ztp", "2"]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["ztp", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}], 
          ")"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Chi]", ",", "0", ",", 
        RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"ztp", "\[GreaterEqual]", 
      RowBox[{"-", "1"}]}], "&&", 
     RowBox[{"ztp", "\[LessEqual]", "1"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.81720070941745*^9, 3.8172007826102333`*^9}, {
   3.817202006481803*^9, 3.817202021365941*^9}, {3.8185509964518223`*^9, 
   3.818551001824487*^9}, 3.818553359828074*^9, 3.818714104349615*^9, {
   3.8187376437002745`*^9, 3.8187376596066923`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"80729909-12f8-40d3-baf7-91425c97cc16"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"16", "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"5", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.817200723580971*^9, 3.817200748538625*^9}, 
   3.817200786681759*^9, 3.817201974641631*^9, 3.81720202268266*^9, 
   3.8174214471805143`*^9, 3.818329042198919*^9, 3.818551021993745*^9, 
   3.8185534014549255`*^9, 3.8187138682935038`*^9, 3.8187141071293783`*^9, 
   3.818737686795924*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"8c12b685-93ea-4d4b-84de-779605835fdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]\[Phi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["\[CapitalDelta]\[Phi]r", "\[CapitalLambda]r"], "+", 
     FractionBox["\[CapitalDelta]\[Phi]\[Theta]", 
      "\[CapitalLambda]\[Theta]"]}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     FractionBox["1", "p"]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8172022050608096`*^9, 3.817202247789684*^9}, 
   3.8187141167199025`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"4c13c867-8dc3-47a5-bf0f-b5a072bc92b6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{"6", "-", 
     RowBox[{"5", " ", "q", " ", "Q"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["Q", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["Q", "2"]}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", " ", "q", " ", "Q"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "q", " ", "Q"}], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["Q", "2"]}]}], ")"}]}]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]], "-", 
   FractionBox[
    RowBox[{"8", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["p"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], 
    RowBox[{"6", "+", 
     RowBox[{"4", " ", "p"}], "-", 
     RowBox[{"q", " ", "Q"}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}]}]]}], 
  RowBox[{"4", " ", 
   SqrtBox["p"]}]]], "Output",
 CellChangeTimes->{{3.8172022441718955`*^9, 3.817202248209159*^9}, 
   3.8174214506987348`*^9, 3.8183290423564997`*^9, 3.818551029345775*^9, 
   3.8185534020967307`*^9, 3.8187138724819045`*^9, {3.8187141091295776`*^9, 
   3.8187141179696283`*^9}, 3.8187376972458754`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d2ecc2ed-8947-47ac-b34f-bf8c4a2af501"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4.  Temporal Frequencies", "Section",
 CellChangeTimes->{{3.8170739700217047`*^9, 
  3.817073979932111*^9}},ExpressionUUID->"8d9875c1-70b9-4fd3-951c-\
d98957daf63d"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"From", "  ", 
      FractionBox["dt", "d\[Lambda]"]}], "=", 
     FractionBox["T", "M"]}], ",", " ", 
    RowBox[{"one", " ", "can", " ", "split", " ", "this", " ", "into"}]}], 
   " "}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    FractionBox["dt", "d\[Lambda]"], "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["T", "r"], "+", 
      SubscriptBox["T", "\[Theta]"]}], "M"]}], ",", "\[IndentingNewLine]", 
   "where"}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["T", "r"], 
   StyleBox["=",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["a", "2"]}]}], ")"}], 
     FractionBox["P", "\[CapitalDelta]"]}],
    FontColor->RGBColor[1, 0, 0]]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["T", "\[Theta]"], 
   StyleBox["=",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[
    RowBox[{
     RowBox[{"-", "a"}], " ", "M", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M", " ", "Ek", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
       RowBox[{"M", " ", "L"}]}], ")"}]}],
    FontColor->RGBColor[1, 0, 0]]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "Then", " ", "the", " ", "period", " ", "of", " ", "the", " ", "t"}], "-", 
   RowBox[{"motion", " ", "is", " ", "given", " ", "by"}]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "t"], "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[CapitalDelta]t", "r"], 
     SubscriptBox["\[CapitalLambda]", "r"]], "+", 
    FractionBox[
     SubscriptBox["\[CapitalDelta]t", "\[Theta]"], 
     SubscriptBox["\[CapitalLambda]", "\[Theta]"]]}]}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"where", " "}],
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox[
     StyleBox[
      RowBox[{"\[CapitalDelta]", 
       StyleBox["t",
        FontColor->RGBColor[1, 0, 0]]}]], "r"], 
    StyleBox["=",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       FractionBox[
        SubscriptBox["T", "r"], 
        RowBox[{"M", 
         SqrtBox[
          SubscriptBox["V", "\[Psi]"]]}]], "d\[Psi]"}]}],
     FontColor->RGBColor[1, 0, 0]]}], 
   StyleBox[",",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["\[IndentingNewLine]",
    FontColor->RGBColor[1, 0, 0]], 
   RowBox[{
    SubscriptBox[
     StyleBox[
      RowBox[{"\[CapitalDelta]", 
       StyleBox["t",
        FontColor->RGBColor[1, 0, 0]]}]], "\[Theta]"], 
    StyleBox["=",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       FractionBox[
        SubscriptBox["T", "\[Theta]"], 
        RowBox[{"M", 
         SqrtBox[
          SubscriptBox["V", "\[Theta]"]]}]], 
       RowBox[{"d\[Chi]", "."}]}]}],
     FontColor->RGBColor[1, 0, 0]]}]}],
  FontColor->RGBColor[
   1, 0, 0]]}], \
"Input",ExpressionUUID->"20b09d4b-4167-416c-a349-e2b519ff4c9e"]], "Text",
 CellChangeTimes->{
  3.8172023224172516`*^9, {3.8172023907812204`*^9, 
   3.817202521260372*^9}},ExpressionUUID->"d421a1e6-3448-41d9-9e7a-\
6ccbdb925664"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Trr", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["a", "2"]}]}], ")"}], 
    FractionBox["P", "\[CapitalDelta]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T\[Theta]", "=", 
   RowBox[{
    RowBox[{"-", "a"}], " ", "M", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "M", " ", "Ek", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
      RowBox[{"M", " ", "L"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8172025312928576`*^9, 3.817202604047766*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"04c3b36a-3803-4160-a1b2-e9159093e3a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Trr", " "}], 
       RowBox[{"M", " "}]], "\[CapitalLambda]\[Psi]1"}], "/.", 
     "SolutionELC"}], "/.", 
    StyleBox[
     RowBox[{"r", "->", 
      FractionBox[
       RowBox[{"M", " ", "p"}], 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}],
     FontSize->16]}], "/.", 
   RowBox[{"p", "\[Rule]", 
    RowBox[{"1", "/", "\[Epsilon]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8172026649148145`*^9, 3.8172026658004665`*^9}, 
   3.8185534084133554`*^9, 3.818553452254585*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"21b6c9cc-95eb-4492-9964-11ec66b7b627"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Trr", " "}], 
         RowBox[{"M", " "}]], "\[CapitalLambda]\[Psi]1"}], "/.", 
       "SolutionELC"}], "/.", 
      StyleBox[
       RowBox[{"r", "->", 
        FractionBox[
         RowBox[{"M", " ", "p"}], 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}],
       FontSize->16]}], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{"1", "/", "\[Epsilon]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172026888537073`*^9, 3.817202694137553*^9}, 
   3.818553458237286*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"92c85667-8116-4378-b205-325b81bf1852"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["M", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"3", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", "q", " ", "Q"}], "+", 
       RowBox[{"4", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
     SqrtBox["\[Epsilon]"]}]], "+", 
   RowBox[{"a", " ", "M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}]]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Psi]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SqrtBox[
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]]}]]}], ")"}]}], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}]],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {$CellContext`M (1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 2] (1 + $CellContext`e Cos[$CellContext`\[Psi]])^(-2), 0, 
    Rational[-1, 4] $CellContext`M (1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 2] (
      1 + $CellContext`e Cos[$CellContext`\[Psi]])^(-2) (-12 + (
       3 + $CellContext`e^2) $CellContext`q $CellContext`Q + 
     4 $CellContext`e (-3 + $CellContext`q $CellContext`Q) 
      Cos[$CellContext`\[Psi]]), $CellContext`a $CellContext`M (-(
        1 - $CellContext`q $CellContext`Q)^
       Rational[-1, 
         2] ((-1 + $CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2))^
       Rational[
        1, 2] + $CellContext`e^(-2) (-2 + $CellContext`q $CellContext`Q) \
(-(-1 + $CellContext`q $CellContext`Q)^2)^
       Rational[-1, 2] (-1 + $CellContext`ztp^2)^Rational[1, 2] (
       1 + $CellContext`e Cos[$CellContext`\[Psi]]) 
      Csc[$CellContext`\[Psi]]^2)}, -3, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8172026900187845`*^9, 3.8172026947549033`*^9}, 
   3.817421482760193*^9, 3.818329048516542*^9, 3.8185510442162466`*^9, 
   3.818553460547999*^9, 3.818737715289984*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"f28de6d8-6663-41e8-ae6e-7fbc5946cf5f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8172041851809793`*^9},ExpressionUUID->"045cd8b9-04da-48ef-9ac2-\
da0ffe332911"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", "q", " ", "Q"}], "+", 
         RowBox[{"4", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], ")"}], 
       " ", 
       SqrtBox["\[Epsilon]"]}]]}], "/.", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Psi]", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "e"]}]}], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", "\[Psi]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"x", "-", "1"}], "e"], ")"}], "2"]}], "-", "1"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.818714134469675*^9, 3.8187141522299767`*^9}, {
  3.818714185180503*^9, 3.81871418790975*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d41d1468-3e78-4464-b766-09376715db34"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", "x"}], "-", 
     RowBox[{"q", " ", "Q", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"], "+", 
        RowBox[{"4", " ", "x"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]], " ", 
   SuperscriptBox["x", "2"], " ", 
   SqrtBox["\[Epsilon]"]}]]], "Output",
 CellChangeTimes->{3.8187141530400286`*^9, 3.8187141886795063`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"a491fba7-1b5c-4d73-bda7-2dd9fe9bf86b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", "x"}], "-", 
      RowBox[{"q", " ", "Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"], "+", 
         RowBox[{"4", " ", "x"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]], " ", 
    SuperscriptBox["x", "2"], " ", 
    SqrtBox["\[Epsilon]"]}]], "//", "Apart"}]], "Input",
 CellChangeTimes->{{3.8187141956398582`*^9, 3.818714227140241*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c44fde6c-f3ef-4b3d-b1eb-97944f5aa03e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SqrtBox["\[Epsilon]"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["e", "2"], " ", "M", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SqrtBox["\[Epsilon]"]}]], "-", 
  FractionBox[
   RowBox[{"M", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
    SuperscriptBox["x", "2"], " ", 
    SqrtBox["\[Epsilon]"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["e", "2"], " ", "M", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
    SuperscriptBox["x", "2"], " ", 
    SqrtBox["\[Epsilon]"]}]], "+", 
  FractionBox[
   RowBox[{"M", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]}], 
   RowBox[{"x", " ", 
    SqrtBox["\[Epsilon]"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "M", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", "x", " ", 
    SqrtBox["\[Epsilon]"]}]]}]], "Output",
 CellChangeTimes->{3.8187141973296833`*^9, 3.818714227789622*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"359d38ed-e51d-47a8-9278-7c111a6cd10c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"M", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"], " ", 
      SqrtBox["\[Epsilon]"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["e", "2"], " ", "M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SqrtBox["\[Epsilon]"]}]], "-", 
   FractionBox[
    RowBox[{"M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SuperscriptBox["x", "2"], " ", 
     SqrtBox["\[Epsilon]"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["e", "2"], " ", "M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SuperscriptBox["x", "2"], " ", 
     SqrtBox["\[Epsilon]"]}]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.818714271480527*^9, 3.818714272515221*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"6340a5b7-abe1-4305-8149-faff3a51a876"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", "q", " ", "Q"}], 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]], " ", 
    SuperscriptBox["x", "2"], " ", 
    SqrtBox["\[Epsilon]"]}]]}]], "Output",
 CellChangeTimes->{3.8187142728999424`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"4199c77e-b241-40dc-bd56-e22f73bce03d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]}], 
    RowBox[{"x", " ", 
     SqrtBox["\[Epsilon]"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", "x", " ", 
     SqrtBox["\[Epsilon]"]}]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8187143149499645`*^9, 3.818714316594856*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d38a19ac-d24d-46b5-84e4-855065c47416"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]], " ", "x", " ", 
    SqrtBox["\[Epsilon]"]}]]}]], "Output",
 CellChangeTimes->{3.8187143169600973`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"49803dbc-483d-4f44-9148-f9e8e7df1c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", "q", " ", 
           "Q"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"q", " ", "Q"}]}]], "  ", 
           SqrtBox["\[Epsilon]"]}]]}], "Im2"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]], "  ", 
          SqrtBox["\[Epsilon]"]}]], "Im1"}]}], "/.", 
      RowBox[{"q", "\[Rule]", "0.1"}]}], "/.", 
     RowBox[{"Q", "\[Rule]", "0.31"}]}], "/.", 
    RowBox[{"M", "->", "1"}]}], "/.", 
   RowBox[{"e", "\[Rule]", "0.412"}]}], "/.", 
  RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.818714305505015*^9, 3.8187143830372505`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"3a11987d-4729-4684-8018-2bcd1e419334"],

Cell[BoxData["20.85231758681413`"], "Output",
 CellChangeTimes->{
  3.8187143415200253`*^9, {3.8187143720117807`*^9, 3.818714383391585*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"6b35ff7c-4a0b-4766-b53e-16acd993fa4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["e", "2"]}], ")"}], " ", "q", " ", "Q"}], "+", 
             RowBox[{"4", " ", "e", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], 
            ")"}], " ", 
           SqrtBox["\[Epsilon]"]}]]}], "/.", 
        RowBox[{"q", "\[Rule]", "0.1"}]}], "/.", 
       RowBox[{"Q", "\[Rule]", "0.31"}]}], "/.", 
      RowBox[{"M", "->", "1"}]}], "/.", 
     RowBox[{"e", "\[Rule]", "0.412"}]}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Psi]", ",", "0", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8187143847150803`*^9, 3.818714407022485*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3d2d5006-3d89-4ff6-96d2-fd7eb7a736cd"],

Cell[BoxData["20.85231758681436`"], "Output",
 CellChangeTimes->{3.8187144075516987`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"bf129d3a-5717-4fa3-bf03-fc3df900303a"]
}, Open  ]],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{"A", " ", "very", " ", "useful", " ", "formula"}],
   FontSize->16], " "}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Integral]", "0"], 
     RowBox[{"2", "\[Pi]"}]], 
    FractionBox["d\[Psi]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", "cos", " ", "\[Psi]"}]}], ")"}], "2"]]}], "=", 
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}],
  FontColor->RGBColor[1, 0, 0]]}], "Input",
 FontSize->24,ExpressionUUID->"c7348503-918e-4640-8a64-ee3cad79003d"]], "Text",
 CellChangeTimes->{
  3.8172040624059362`*^9, {3.8174215212274065`*^9, 
   3.8174215218179774`*^9}},ExpressionUUID->"c2ca6394-9b11-4f23-9a9b-\
c0029955bab1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Im2", "=", 
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im1", "=", 
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"1", "/", "2"}]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.818714238039916*^9, 3.8187142460699263`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"191d6d1f-dd78-4e23-94dd-48a42713e11c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817203993384379*^9, 
  3.817204057572053*^9}},ExpressionUUID->"d4a469b5-6107-4102-9505-\
37cc16a203c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]Tr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["M", 
        RowBox[{" ", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]], " ", 
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]]}]}]], "Im2"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", "q", " ", "Q"}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}]], "  ", 
         SqrtBox["\[Epsilon]"]}]], "Im2"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}]], "  ", 
         SqrtBox["\[Epsilon]"]}]], "Im1"}]}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox["1", "p"]}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817204139351527*^9, 3.817204186859826*^9}, 
   3.8185510641321545`*^9, 3.8185534703943605`*^9, {3.8187142558900156`*^9, 
   3.8187142578098855`*^9}, 3.818714414881691*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"63bdb228-216c-4bfe-9fb9-656ea006903e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", 
   SqrtBox["p"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"12", "+", 
     RowBox[{"4", " ", "p"}], "-", 
     RowBox[{"3", " ", "q", " ", "Q"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]]}]]], "Output",
 CellChangeTimes->{3.817204188165163*^9, 3.8174215272341857`*^9, 
  3.8183290512420197`*^9, 3.818551065834724*^9, 3.8185534797844553`*^9, 
  3.81871387888892*^9, 3.8187144159919214`*^9, 3.818737729950444*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"7675618f-5a3a-46c6-b99d-5b12d4a01151"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"T\[Theta]", " "}], 
         RowBox[{"M", " "}]], "\[CapitalLambda]\[Chi]1"}], "/.", 
       "SolutionELC"}], "/.", 
      RowBox[{"r", "->", 
       StyleBox[
        FractionBox[
         RowBox[{"M", " ", "p"}], 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]],
        FontSize->16]}]}], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{"1", "/", "\[Epsilon]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172042085343046`*^9, 3.8172042240245233`*^9}, 
   3.818553484289409*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"edfa977d-2cbe-4c13-b171-def68a9de13a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "M", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["ztp", "2"]}], ")"}]}]]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "M", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     SqrtBox["\[Epsilon]"]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SuperscriptBox["e", "2"]}], ")"}]}], " ", "q", " ", "Q"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["Q", "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {$CellContext`a $CellContext`M (1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 
       2] ((-1 + $CellContext`q $CellContext`Q) (-1 + $CellContext`ztp^2))^
     Rational[1, 2], -$CellContext`a^2 $CellContext`M (
      1 - $CellContext`q $CellContext`Q)^Rational[-1, 2] 
    Sin[$CellContext`\[Theta]]^2, 0, 
    Rational[-1, 4] $CellContext`a^2 $CellContext`M (
      1 - $CellContext`q $CellContext`Q)^
     Rational[-3, 
       2] (-(-9 + $CellContext`e^2) $CellContext`q $CellContext`Q + (-3 + \
$CellContext`e^2) $CellContext`q^2 $CellContext`Q^2 + 
     2 (-4 + $CellContext`Q^2)) Sin[$CellContext`\[Theta]]^2}, 0, 4, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.817204210865224*^9, 3.8172042245164504`*^9}, 
   3.817421531119162*^9, 3.818329053471671*^9, 3.818551076125711*^9, 
   3.8185534878535585`*^9, 3.8187377356001797`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"98ec0da5-62df-433e-8635-a83cc3aad97c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]T\[Theta]", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"a", " ", "M", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["ztp", "2"]}], ")"}]}]]}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}]]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        SqrtBox[
         FractionBox["1", "p"]]}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Chi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.817204235884931*^9, 3.817204264282778*^9}, {
   3.8185510946196814`*^9, 3.818551105528655*^9}, {3.81855350023495*^9, 
   3.8185535029158325`*^9}, 3.818714424911521*^9, 3.818714699750985*^9, {
   3.81873775077061*^9, 3.8187377565910015`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"1d850d67-4eb4-4004-922c-64aa763edd6f"],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a", " ", "M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["ztp", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "M", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{
      SqrtBox["p"], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}]]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8172042655111446`*^9, 3.8174215348256965`*^9, 3.818329055911871*^9, {
   3.8185511007192287`*^9, 3.8185511059525223`*^9}, 3.818553504769866*^9, 
   3.8187138818601503`*^9, 3.818714425741938*^9, 3.818714700763052*^9, {
   3.818737746130514*^9, 3.8187377573903284`*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"bfa301ed-4529-4df1-a965-824fd1ce5955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]t", "=", 
  RowBox[{
   RowBox[{
    FractionBox["\[CapitalDelta]Tr", "\[CapitalLambda]r"], "+", 
    FractionBox["\[CapitalDelta]T\[Theta]", "\[CapitalLambda]\[Theta]"]}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8172042743790345`*^9, 3.8172043118432374`*^9}, 
   3.8172045474278674`*^9, 3.818714437352936*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"e924a613-f0dc-41e3-82a4-1847203f582c"],

Cell[BoxData[
 RowBox[{"M", " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"4", " ", "p"}], "-", 
        RowBox[{"3", " ", "q", " ", "Q"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"4", " ", "p"}], "-", 
        RowBox[{"q", " ", "Q"}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "a"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["p"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["ztp", "2"]}]]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"6", "-", 
      RowBox[{"5", " ", "q", " ", "Q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{"4", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.81871443832162*^9, 3.81871470282257*^9, 
  3.8187377601904993`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7c8b5291-e1a2-4c9c-8360-0ed0ae473a34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[CapitalOmega]r", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"\[Pi]", "/", "\[CapitalLambda]r"}]}], "\[CapitalLambda]t"], "//",
    "Simplify"}]}], "\n", 
 RowBox[{"\[CapitalOmega]\[Theta]", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"\[Pi]", "/", "\[CapitalLambda]\[Theta]"}]}], 
    "\[CapitalLambda]t"], "//", "Simplify"}]}], "\n", 
 RowBox[{"\[CapitalOmega]\[Phi]", "=", 
  RowBox[{
   FractionBox["\[CapitalLambda]\[Phi]", "\[CapitalLambda]t"], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.817204318850978*^9, 3.8172043320459394`*^9}, {
  3.817204535732175*^9, 3.817204542472273*^9}, {3.818324312431281*^9, 
  3.8183243149419427`*^9}, {3.8187144403366423`*^9, 3.8187144457076635`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"287fecf1-a3fe-4d76-b827-e9161086c684"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SqrtBox["p"], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]]}], 
  RowBox[{"M", " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"4", " ", "p"}], "-", 
     RowBox[{"q", " ", "Q"}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"4", " ", "p"}], "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"4", " ", "p"}], "-", 
         RowBox[{"q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["p"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["ztp", "2"]}]]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"5", " ", "q", " ", "Q"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}]}]]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8183290599791155`*^9, 3.8185511399830227`*^9, 3.8185535176010437`*^9, 
   3.818713884991268*^9, {3.818714430596862*^9, 3.818714446072743*^9}, 
   3.8187147049128284`*^9, 3.8187377626601367`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"539f3486-a0cd-4eb0-9d85-af55b1a1a08f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["p"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"5", " ", "q", " ", "Q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{"4", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"4", " ", "p"}], "-", 
          RowBox[{"3", " ", "q", " ", "Q"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"4", " ", "p"}], "-", 
          RowBox[{"q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["p"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"q", " ", "Q"}]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["ztp", "2"]}]]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"6", "-", 
        RowBox[{"5", " ", "q", " ", "Q"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{"4", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "q", " ", "Q"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["Q", "2"]}]}], ")"}]}]}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.8183290599791155`*^9, 3.8185511399830227`*^9, 3.8185535176010437`*^9, 
   3.818713884991268*^9, {3.818714430596862*^9, 3.818714446072743*^9}, 
   3.8187147049128284`*^9, 3.818737763035169*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"c4b4a1bd-3a07-4a8b-b881-140bdac0fd26"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{"6", "-", 
     RowBox[{"5", " ", "q", " ", "Q"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["Q", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["Q", "2"]}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", " ", "q", " ", "Q"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "q", " ", "Q"}], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["Q", "2"]}]}], ")"}]}]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]]], "-", 
   FractionBox[
    RowBox[{"8", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["p"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], 
    RowBox[{"6", "+", 
     RowBox[{"4", " ", "p"}], "-", 
     RowBox[{"q", " ", "Q"}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}]}]]}], 
  RowBox[{"4", " ", "M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"4", " ", "p"}], "-", 
         RowBox[{"3", " ", "q", " ", "Q"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"4", " ", "p"}], "-", 
         RowBox[{"q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["p"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["ztp", "2"]}]]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"5", " ", "q", " ", "Q"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}]}]]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8183290599791155`*^9, 3.8185511399830227`*^9, 3.8185535176010437`*^9, 
   3.818713884991268*^9, {3.818714430596862*^9, 3.818714446072743*^9}, 
   3.8187147049128284`*^9, 3.818737763419948*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"8d106687-7767-4d28-862d-e2e41777f8c8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]\[Theta]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SqrtBox["p"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"M", " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"5", " ", "q", " ", "Q"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{"4", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "q", " ", "Q"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"4", " ", "p"}], "-", 
            RowBox[{"3", " ", "q", " ", "Q"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"4", " ", "p"}], "-", 
            RowBox[{"q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["p"], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["ztp", "2"]}]]}], "+", 
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"6", "-", 
          RowBox[{"5", " ", "q", " ", "Q"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{"4", " ", "p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}]]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]\[Phi]", "=", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{"6", "-", 
       RowBox[{"5", " ", "q", " ", "Q"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"4", " ", "q", " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}]}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}]]], "-", 
     FractionBox[
      RowBox[{"8", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["p"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "p"}], "-", 
       RowBox[{"q", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}]}]]}], 
    RowBox[{"4", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"4", " ", "p"}], "-", 
           RowBox[{"3", " ", "q", " ", "Q"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", "p"}], "-", 
           RowBox[{"q", " ", "Q"}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["p"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"q", " ", "Q"}]}]], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["ztp", "2"]}]]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"6", "-", 
         RowBox[{"5", " ", "q", " ", "Q"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{"4", " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}]}], ")"}]}]}]]}], ")"}]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.818925086826504*^9, 3.8189251000355835`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"76facb7e-fc90-4db8-a4f4-71058994809c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"\[CapitalLambda]t", ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8185535800372963`*^9, 3.8185535854189534`*^9}, {
  3.818714712258106*^9, 3.8187147162928944`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c12200f5-cf4f-4e63-b5c7-4f2603528932"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"M", " ", 
     SuperscriptBox["p", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"q", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], " ", "p"}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   RowBox[{"a", " ", "M", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["ztp", "2"]}]], " ", 
    SqrtBox["p"]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"18", "-", 
         RowBox[{"9", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"18", "-", 
            RowBox[{"8", " ", "q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"7", " ", "q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}]}], ")"}]}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"a", " ", "M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"5", " ", "q", " ", "Q"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["ztp", "2"]}]], " ", 
     SqrtBox[
      FractionBox["1", "p"]]}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"4", " ", "q", " ", "Q"}]}]], "+", 
   FractionBox[
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"q", " ", "Q"}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}]}]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"5", " ", "q", " ", "Q"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "q", " ", "Q"}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}]]}], ")"}]}], 
    RowBox[{"32", " ", "p"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, -4, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {(1 - $CellContext`e^2)^Rational[-3, 2] $CellContext`M, 0, 
    Rational[1, 2] (1 - $CellContext`e^2)^Rational[-3, 2] $CellContext`M (
     3 - $CellContext`q $CellContext`Q + $CellContext`e^2 (-5 + \
$CellContext`q $CellContext`Q)), $CellContext`a $CellContext`M (
      1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2] (1 - $CellContext`ztp^2)^Rational[1, 2], $CellContext`M (
     Rational[-1, 8] (1 - $CellContext`e^2)^Rational[-3, 2] (18 - 
       9 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2 - 
       2 $CellContext`e^2 (18 - 
        8 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2) + \
$CellContext`e^4 (10 - 
         7 $CellContext`q $CellContext`Q + $CellContext`q^2 \
$CellContext`Q^2)) - $CellContext`a^2 
     Sin[$CellContext`\[Theta]]^2), -$CellContext`a $CellContext`M (
      1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2] (-4 + 4 $CellContext`q $CellContext`Q)^(-1) (6 - 
     5 $CellContext`q $CellContext`Q - 
     2 $CellContext`Q^2 + $CellContext`q^2 $CellContext`Q^2 + \
$CellContext`e^2 (2 - 
       3 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2)) (
      1 - $CellContext`ztp^2)^Rational[1, 2], 
    Rational[1, 
      32] $CellContext`M ((1 - $CellContext`e^2)^Rational[-3, 2] (
       3 - $CellContext`q $CellContext`Q + $CellContext`e^2 (-5 + \
$CellContext`q $CellContext`Q)) (
        6 - $CellContext`q $CellContext`Q + $CellContext`e^2 (-2 + \
$CellContext`q $CellContext`Q))^2 + 
     8 $CellContext`a^2 (-1 + $CellContext`q $CellContext`Q)^(-1) (6 - 
       5 $CellContext`q $CellContext`Q - 
       2 $CellContext`Q^2 + $CellContext`q^2 $CellContext`Q^2 + \
$CellContext`e^2 (2 - 
         3 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2))
        Sin[$CellContext`\[Theta]]^2)}, -4, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.818553588997875*^9, 3.8187144492827625`*^9, {3.818714709302761*^9, 
   3.8187147170628896`*^9}, 3.8187377668901973`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"0cbe90e1-8579-4a7a-b39d-23d16359209b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"\[CapitalOmega]r", ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{3.8183290843642645`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"fb31344a-4e25-4020-b72c-9d245c6cefcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "M"], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"4", " ", "M"}]], "+", 
   FractionBox[
    RowBox[{"a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["ztp", "2"]}]]}], 
    RowBox[{"M", " ", 
     SuperscriptBox["p", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 3, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {(1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2], 0, 
    Rational[3, 4] (1 - $CellContext`e^2)^
     Rational[5, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[1, 
       2] (-4 + $CellContext`q $CellContext`Q), $CellContext`a (-1 + \
$CellContext`e^2)^3 $CellContext`M^(-1) (
     1 - $CellContext`q $CellContext`Q) (1 - $CellContext`ztp^2)^
     Rational[1, 2]}, 3, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.818329085195841*^9, 3.818551143890853*^9, 
  3.818553531215807*^9, 3.818713891742751*^9, 3.818714454034479*^9, 
  3.818714719052743*^9, 3.818737770549958*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"d22f2234-1aa4-40c5-ada2-f116d8e0ca69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"\[CapitalOmega]\[Theta]", ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8183290933888693`*^9, 3.8183291008977985`*^9}, 
   3.8183293580280175`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"4bab2b38-5837-49c6-9f41-3983f6a8cf60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "M"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "q"}], "+", 
            RowBox[{"2", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", "Q"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"5", " ", "q", " ", "Q"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"M", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}]]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["ztp", "2"]}]]}], 
    RowBox[{"M", " ", 
     SuperscriptBox["p", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 3, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {(1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2], 0, 
    Rational[-1, 4] (1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 2] ($CellContext`Q ((-3) $CellContext`q + 
       2 $CellContext`Q + $CellContext`q^2 $CellContext`Q) - 
     3 $CellContext`e^2 (4 - 
      5 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2)), \
-$CellContext`a (-1 + $CellContext`e^2)^3 $CellContext`M^(-1) (-1 + \
$CellContext`q $CellContext`Q) (1 - $CellContext`ztp^2)^Rational[1, 2]}, 3, 7,
    2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.81832909435045*^9, 3.818329101817856*^9}, 
   3.818329358526969*^9, 3.818551146522707*^9, 3.8185535370939856`*^9, 
   3.8187138956796303`*^9, 3.818714458712932*^9, 3.8187147213127027`*^9, 
   3.8187377726302977`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"cdd0d43a-91e6-442b-a015-fce7a2538f23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"\[CapitalOmega]\[Phi]", ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8183293878534417`*^9, 3.8183293888981743`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d5fe305b-4bd0-41e8-8f20-6f8fb5a90618"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "M"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Q"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q"}], "+", 
          RowBox[{"2", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"5", " ", "q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"4", " ", "M", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", " ", "q", " ", "Q"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["ztp", "2"]}]]}]}], 
    RowBox[{"4", " ", "M", " ", 
     SuperscriptBox["p", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 3, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {(1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2], 0, 
    Rational[1, 4] (1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 2] (-$CellContext`Q ((-3) $CellContext`q + 
       2 $CellContext`Q + $CellContext`q^2 $CellContext`Q) + 
     3 $CellContext`e^2 (4 - 
       5 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2)), 
    Rational[1, 
      4] $CellContext`M^(-1) ((-4) $CellContext`a (1 - $CellContext`e^2)^
       Rational[
        3, 2] (-2 + $CellContext`q $CellContext`Q) + $CellContext`a (-1 + \
$CellContext`e^2)^3 (4 - 
       4 $CellContext`q $CellContext`Q) (1 - $CellContext`ztp^2)^
       Rational[1, 2])}, 3, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.818329389480069*^9, 3.8185511488816514`*^9, 
  3.8185535501595592`*^9, 3.8187144609525723`*^9, 3.8187147233930464`*^9, 
  3.8187377751006017`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"e1afadb6-0a30-4fe9-b1b5-fec91572ff70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]\[Theta]", "-", "\[CapitalOmega]r"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172044173922005`*^9, 3.8172044811854496`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"c2ef0476-1152-435b-990d-f2a1e1fd77dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"6", " ", "q", " ", "Q"}], "+", 
          SuperscriptBox["Q", "2"], "-", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "p"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"M", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}]]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 5, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[1], {
   Rational[-1, 2] (1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[-1, 2] (-6 + 
     6 $CellContext`q $CellContext`Q + $CellContext`Q^2 - $CellContext`q^2 \
$CellContext`Q^2)}, 5, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.817204422120221*^9, 3.8172044262038136`*^9}, {
   3.8172044601823034`*^9, 3.8172044819723682`*^9}, 3.817421544528511*^9, 
   3.8183290730918274`*^9, 3.818551151980625*^9, 3.8185535540351048`*^9, 
   3.818713898799608*^9, 3.8187144652327538`*^9, 3.818714725982993*^9, 
   3.8187377780701623`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"bb9063de-c45a-49ea-a342-7637af94549d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "q"}], "+", 
             RowBox[{"2", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", "Q"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "p"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"M", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}]]}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"4", " ", "M"}]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8187164216937103`*^9, 3.818716430697298*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f72e90a9-ecda-4ae9-b0a2-c25c8ba793f5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "p"], ")"}], 
    RowBox[{"5", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{"6", "-", 
     RowBox[{"6", " ", "q", " ", "Q"}], "-", 
     SuperscriptBox["Q", "2"], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["Q", "2"]}]}], ")"}]}], 
  RowBox[{"2", " ", "M", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]]}]]], "Output",
 CellChangeTimes->{3.8187164311410947`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"51bddf99-5322-4743-b4be-7e352ed3260b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"6", " ", "q", " ", "Q"}], "+", 
          SuperscriptBox["Q", "2"], "-", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "p"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"M", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}]]}], ")"}]}]]}], "/.", 
   RowBox[{"q", "\[Rule]", "0"}]}], "/.", 
  RowBox[{"Q", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.818713911209591*^9, 3.818713915104883*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"4bf9a4e3-39a7-4bef-a5bb-da3092688000"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "p"], ")"}], 
    RowBox[{"5", "/", "2"}]]}], "M"]], "Output",
 CellChangeTimes->{3.8187139155797024`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d69dd35c-8eb0-4ee5-ad44-2e56957d49fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "q"}], "+", 
      RowBox[{"2", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "Q"}]}], ")"}]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"5", " ", "q", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}]}], ")"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8187162218222103`*^9, 3.818716226470451*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2fc37fc9-141a-4ed4-82c8-87150f6368f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "q"}], "+", 
     RowBox[{"2", " ", "Q"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "Q"}]}], ")"}]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["e", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"5", " ", "q", " ", "Q"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["Q", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.818716226993951*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c6b2bb01-efe6-42fb-ae8c-cdff4fc648bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"\[CapitalOmega]\[Phi]", "-", "\[CapitalOmega]\[Theta]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "\[Infinity]", ",", "4"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172045063181243`*^9, 3.8172045092768183`*^9}, 
   3.8189251091932707`*^9, 3.8189251414280806`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"54e46eb9-3da3-4d55-91f1-bd78c57d8d23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}]}], 
     RowBox[{"M", " ", 
      SuperscriptBox["p", "3"]}]]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}], ")"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "10"}], " ", 
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox["Q", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox["Q", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"37", " ", 
             SuperscriptBox["Q", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["Q", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "q", " ", "Q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["Q", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             SqrtBox[
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["Q", "2"]}], "+", 
            SuperscriptBox["Q", "4"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             SqrtBox[
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             SuperscriptBox["Q", "3"]}], "-", 
            RowBox[{"2", " ", "q", " ", "Q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SuperscriptBox["Q", "2"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["Q", "2"], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"7", "/", "2"}]]}]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"6", " ", "q", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}]}], ")"}]}], 
    RowBox[{"4", " ", "M", " ", 
     SuperscriptBox["p", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"9", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 6, 9, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {-$CellContext`a (1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (-2 + $CellContext`q $CellContext`Q), 
    Rational[-1, 16] (1 - $CellContext`e^2)^
     Rational[3, 2] $CellContext`M^(-1) (1 - $CellContext`q $CellContext`Q)^
     Rational[-3, 
       2] ((-10) $CellContext`q^3 $CellContext`Q^3 + $CellContext`q^4 \
$CellContext`Q^4 + $CellContext`e^4 (2 - 
        3 $CellContext`q $CellContext`Q + $CellContext`q^2 \
$CellContext`Q^2)^2 + $CellContext`q^2 (37 $CellContext`Q^2 - 
       4 $CellContext`Q^4) + 
     4 $CellContext`q $CellContext`Q (-15 + 5 $CellContext`Q^2 - 
       4 $CellContext`a^2 (-(-1 + $CellContext`q $CellContext`Q)^2)^
        Rational[1, 2] (-1 + $CellContext`ztp^2)^Rational[1, 2]) + 
     4 (9 - 6 $CellContext`Q^2 + $CellContext`Q^4 + 
       4 $CellContext`a^2 (-(-1 + $CellContext`q $CellContext`Q)^2)^
         Rational[1, 2] (-1 + $CellContext`ztp^2)^Rational[1, 2]) + 
     2 $CellContext`e^2 (-1 + $CellContext`q $CellContext`Q) ((-7) \
$CellContext`q^2 $CellContext`Q^2 + $CellContext`q^3 $CellContext`Q^3 - 
       2 $CellContext`q $CellContext`Q (-8 + $CellContext`Q^2) + 
       4 (-3 + $CellContext`Q^2 - $CellContext`a^2 (-(-1 + $CellContext`q \
$CellContext`Q)^2)^Rational[1, 2] (-1 + $CellContext`ztp^2)^Rational[1, 2]))),
     Rational[-3, 4] $CellContext`a (1 - $CellContext`e^2)^
     Rational[5, 2] $CellContext`M^(-1) (8 - 
     6 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2)}, 6,
    9, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.817204509877385*^9, 3.817421548523307*^9, 3.8183290748164425`*^9, 
   3.8185511545045176`*^9, 3.818553556138051*^9, 3.818713950579422*^9, 
   3.818714467912551*^9, 3.818714728862728*^9, 3.818737782170351*^9, {
   3.818925106301361*^9, 3.8189251119124384`*^9}, 3.818925141940935*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e9a51198-9354-4f13-a5ce-f678854c4b71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}]}], 
        RowBox[{"M", " ", 
         SuperscriptBox["p", "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"M", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"q", " ", "Q"}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "10"}], " ", 
            SuperscriptBox["q", "3"], " ", 
            SuperscriptBox["Q", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["q", "4"], " ", 
            SuperscriptBox["Q", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "q", " ", "Q"}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["Q", "2"]}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"37", " ", 
               SuperscriptBox["Q", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["Q", "4"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "q", " ", "Q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["Q", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"q", " ", "Q"}]}], ")"}], "2"]], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              SuperscriptBox["Q", "4"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"q", " ", "Q"}]}], ")"}], "2"]], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], " ", 
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["q", "3"], " ", 
               SuperscriptBox["Q", "3"]}], "-", 
              RowBox[{"2", " ", "q", " ", "Q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["Q", "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["Q", "2"], "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SqrtBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"q", " ", "Q"}]}], ")"}], "2"]], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "p"], ")"}], 
        RowBox[{"7", "/", "2"}]]}]}], "/.", 
     RowBox[{"q", "\[Rule]", "0"}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8189251280566845`*^9, 3.8189252251028085`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"26e6ae01-3884-4c81-9a72-f27386337ff6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "a", " ", 
       SqrtBox["p"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["e", "2"], "-", 
         SuperscriptBox["Q", "2"]}], ")"}], "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["ztp", "2"]}]]}]}], ")"}]}], 
   RowBox[{"4", " ", "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.818925130216001*^9, 3.818925155492895*^9}, {
  3.8189251940671263`*^9, 3.818925225827734*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"377acca1-9dee-4003-b100-e3c891973715"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 956},
WindowMargins->{{-11, Automatic}, {Automatic, -11}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:67086\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 207, 3, 146, "Title",ExpressionUUID->"3c38358c-30a3-4f6f-98d1-461d1aa3deb7"],
Cell[CellGroupData[{
Cell[812, 29, 198, 3, 102, "Chapter",ExpressionUUID->"6327027d-9a3c-430b-a09f-f0fa6af083ba"],
Cell[1013, 34, 479, 15, 68, "Text",ExpressionUUID->"a4025f90-f93a-494f-9649-0a155fed4c50"],
Cell[1495, 51, 152, 3, 43, "Input",ExpressionUUID->"0a50ad1a-8f2f-40c3-b915-4ba752ecabb1"],
Cell[CellGroupData[{
Cell[1672, 58, 212, 3, 99, "Section",ExpressionUUID->"04baa732-e89d-4da4-add3-2c75673e7517"],
Cell[1887, 63, 3227, 100, 570, "Text",ExpressionUUID->"98f1df07-70eb-418f-9d06-1c73f0ce025d"],
Cell[5117, 165, 3619, 107, 315, "Input",ExpressionUUID->"06fea558-76e4-4d5b-8a94-3a24b13d3522"],
Cell[8739, 274, 1244, 35, 371, "Text",ExpressionUUID->"b5443d7c-9f1b-4d64-9c1c-c07fbe9b8b8c"],
Cell[CellGroupData[{
Cell[10008, 313, 594, 15, 245, "Input",ExpressionUUID->"7e4e946d-6b26-4c4a-875c-9bbc2bc0941b"],
Cell[10605, 330, 790, 23, 177, "Output",ExpressionUUID->"8f0a23d0-6193-4ab5-a365-56f284575e86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11432, 358, 833, 24, 245, "Input",ExpressionUUID->"892b8aaa-09bf-4714-a16d-5519c16bc9b3"],
Cell[12268, 384, 772, 22, 177, "Output",ExpressionUUID->"f42eb82a-2a14-45d4-80fd-fe0083b1c149"]
}, Open  ]],
Cell[13055, 409, 440, 11, 103, "Input",ExpressionUUID->"bb4e0e8c-fdfc-4d03-b082-b6f44fda4984"],
Cell[CellGroupData[{
Cell[13520, 424, 1123, 33, 245, "Input",ExpressionUUID->"057e8cac-c1f2-40c4-a4aa-18a5cc32708c"],
Cell[14646, 459, 2610, 77, 245, "Output",ExpressionUUID->"13af3a5f-eecc-4243-85e4-c0cf046f3da8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17293, 541, 1023, 31, 245, "Input",ExpressionUUID->"9dcea66c-ea67-4499-a353-7dc022fe2eac"],
Cell[18319, 574, 3123, 95, 306, "Output",ExpressionUUID->"27358179-93cf-4185-a5da-d1fea88cfc61"]
}, Open  ]],
Cell[21457, 672, 1279, 30, 171, "Text",ExpressionUUID->"a699dc82-f2d0-471a-a245-2d9903860e93"],
Cell[CellGroupData[{
Cell[22761, 706, 337, 8, 148, "Input",ExpressionUUID->"5c259cb4-cda1-4cb2-a02d-a0dc3cd0dc04"],
Cell[23101, 716, 6460, 184, 526, "Output",ExpressionUUID->"301cba66-d1dd-470e-831e-80f63b49e626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29598, 905, 311, 8, 148, "Input",ExpressionUUID->"b551fddc-fbe5-4407-84d0-d667f6d0a353"],
Cell[29912, 915, 6423, 181, 519, "Output",ExpressionUUID->"706a74ba-b2ac-4c19-ad34-934a713d75d6"]
}, Open  ]],
Cell[36350, 1099, 265, 5, 117, "Text",ExpressionUUID->"eaa66b4f-fdd9-4bd6-9651-f247ab96bdd2"],
Cell[CellGroupData[{
Cell[36640, 1108, 3738, 95, 432, "Input",ExpressionUUID->"ae40568d-80f4-4a9b-9061-c9f1c58303a4"],
Cell[40381, 1205, 2520, 78, 357, "Output",ExpressionUUID->"bb6ce821-b342-4cb5-99db-d0e51b8aad6f"]
}, Open  ]],
Cell[42916, 1286, 599, 14, 270, "Input",ExpressionUUID->"4de42b25-1d4b-43fa-a0b0-bf93af4c6f78"],
Cell[43518, 1302, 357, 6, 96, "Input",ExpressionUUID->"e33eba3d-a207-4fe4-a6a6-0cc635e06f2a"],
Cell[CellGroupData[{
Cell[43900, 1312, 312, 8, 148, "Input",ExpressionUUID->"295fed92-8508-48cf-b47e-b7524242c222"],
Cell[44215, 1322, 21718, 611, 2331, "Output",ExpressionUUID->"7998a671-dd2d-47ab-8544-7dff98627a5f"]
}, Closed]],
Cell[CellGroupData[{
Cell[65970, 1938, 312, 8, 130, "Input",ExpressionUUID->"7b5af10b-cc91-4ebf-ad79-d10af751944f"],
Cell[66285, 1948, 23766, 657, 2472, "Output",ExpressionUUID->"95cb9ba6-f48c-40b0-a09f-81b217fe6f1e"]
}, Closed]],
Cell[CellGroupData[{
Cell[90088, 2610, 4695, 131, 1012, "Input",ExpressionUUID->"e844d9ce-3377-4687-a10c-218dd4f34a35"],
Cell[94786, 2743, 2160, 62, 213, "Output",ExpressionUUID->"b73f33f3-25a4-4e9f-8c3c-063d78f33b2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96983, 2810, 830, 25, 245, "Input",ExpressionUUID->"8566dd8b-b70e-4ebf-95b5-072732368b04"],
Cell[97816, 2837, 3298, 90, 328, "Output",ExpressionUUID->"e24848c0-4b3b-46c7-bfe9-71930178d9bd"]
}, Open  ]],
Cell[101129, 2930, 307, 5, 96, "Input",ExpressionUUID->"b78a8233-eaff-41fa-8e82-e8df65d22ecc"],
Cell[101439, 2937, 560, 12, 211, "Text",ExpressionUUID->"e1aa1b8c-8db8-49d3-bf31-9860ba4daecf"],
Cell[102002, 2951, 130, 3, 96, "Input",ExpressionUUID->"13964b44-c0de-4265-bb64-6c7b47e90136"],
Cell[102135, 2956, 3881, 110, 607, "Input",ExpressionUUID->"74d10322-1758-458c-9723-512086b7cd8e"],
Cell[106019, 3068, 949, 29, 180, "Input",ExpressionUUID->"cad659e4-63e4-490b-9775-a1a353b42271"]
}, Closed]],
Cell[CellGroupData[{
Cell[107005, 3102, 220, 4, 76, "Section",ExpressionUUID->"e5eccb95-668f-45c3-bcc2-b4cb8aedc808"],
Cell[107228, 3108, 661, 19, 146, "Text",ExpressionUUID->"2694241d-f85b-46b3-b4cd-a67122998ad6"],
Cell[107892, 3129, 532, 14, 231, "Input",ExpressionUUID->"0862dd8a-b1ea-4ee5-8b20-ee2070c29d66"],
Cell[108427, 3145, 1809, 53, 477, "Text",ExpressionUUID->"c3e7cf71-2559-45b2-a223-356c19edd01c"],
Cell[CellGroupData[{
Cell[110261, 3202, 808, 21, 249, "Input",ExpressionUUID->"4c0bb7d4-aadb-4ea1-8e80-a37c099866b3"],
Cell[111072, 3225, 2731, 76, 213, "Output",ExpressionUUID->"13a5b3a8-024d-4678-a53c-096da3e67956"]
}, Open  ]],
Cell[113818, 3304, 1449, 51, 103, "Text",ExpressionUUID->"489f63d1-a9ba-41f0-9039-c4710d400e87"],
Cell[CellGroupData[{
Cell[115292, 3359, 723, 17, 229, "Input",ExpressionUUID->"3447f787-c761-42bc-84df-b61e10b9f8ad"],
Cell[116018, 3378, 8609, 247, 1170, "Output",ExpressionUUID->"7319b7db-fc2a-43bf-870b-499320e0ab60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124664, 3630, 959, 20, 186, "Input",ExpressionUUID->"1749890d-449f-465e-9b72-7e711d578bdd"],
Cell[125626, 3652, 2174, 62, 231, "Output",ExpressionUUID->"d922327a-609a-4b5b-86ba-d81ae0843a21"]
}, Open  ]],
Cell[127815, 3717, 2144, 76, 103, "Text",ExpressionUUID->"c1c0d9b5-edc3-415d-8172-bf6946a6702b"],
Cell[CellGroupData[{
Cell[129984, 3797, 1632, 43, 281, "Input",ExpressionUUID->"e3ba6934-46cb-492d-b0e9-0f7a58badd8e"],
Cell[131619, 3842, 698, 21, 193, "Output",ExpressionUUID->"7d33de05-376a-404a-a8fd-e4324b5f98c7"]
}, Open  ]],
Cell[132332, 3866, 154, 3, 96, "Input",ExpressionUUID->"9a03715e-7062-452d-a5dc-0938cf7a0b2c"],
Cell[132489, 3871, 156, 3, 96, "Input",ExpressionUUID->"d3bb9812-6e59-48c5-b984-9a5aa607a0c7"]
}, Closed]],
Cell[CellGroupData[{
Cell[132682, 3879, 169, 3, 76, "Section",ExpressionUUID->"bdffe74a-dcb1-4fda-af97-e4b8748458f7"],
Cell[132854, 3884, 153, 3, 96, "Input",ExpressionUUID->"598a208b-51a5-4ff8-a421-63a16fc4ea17"],
Cell[133010, 3889, 1644, 51, 470, "Text",ExpressionUUID->"64666657-73c6-4c94-82e3-b12fb599abe3"],
Cell[CellGroupData[{
Cell[134679, 3944, 1389, 41, 245, "Input",ExpressionUUID->"7fa1ab07-77d2-42db-9998-a4a2fe50ac26"],
Cell[136071, 3987, 1377, 37, 184, "Output",ExpressionUUID->"40a59ceb-aa29-470f-8499-a6f81da06673"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137485, 4029, 580, 15, 229, "Input",ExpressionUUID->"bcd120e3-d028-4c24-9dc1-718512366be6"],
Cell[138068, 4046, 3853, 113, 400, "Output",ExpressionUUID->"6153c7ea-c783-4343-ad21-b608496993f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141958, 4164, 1927, 48, 420, "Input",ExpressionUUID->"6187d4eb-59a1-495c-a90b-d2a28ae8bbae"],
Cell[143888, 4214, 1451, 40, 195, "Output",ExpressionUUID->"7688b94e-4bd1-4418-9765-ed6ccf5ce3fa"]
}, Open  ]],
Cell[145354, 4257, 1779, 61, 103, "Text",ExpressionUUID->"0eda68f3-1548-4a27-87c7-687c1a9ee105"],
Cell[CellGroupData[{
Cell[147158, 4322, 717, 16, 231, "Input",ExpressionUUID->"7e4cf3ec-e5c1-4cf4-a0e9-ff132ff9fe9e"],
Cell[147878, 4340, 1182, 35, 186, "Output",ExpressionUUID->"ee863dc9-15e9-4b25-921d-5750a1711a40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[149109, 4381, 172, 3, 76, "Section",ExpressionUUID->"b04470c3-64e8-406a-9a26-2984436f3a51"],
Cell[149284, 4386, 3016, 94, 1017, "Text",ExpressionUUID->"60d8277f-7e7f-4886-afc0-6f0768ab2623"],
Cell[152303, 4482, 374, 6, 164, "Input",ExpressionUUID->"2b8dc930-40eb-41de-bf5e-c9bfaedeed1c"],
Cell[152680, 4490, 779, 21, 342, "Input",ExpressionUUID->"f5ed7edc-50cd-4855-9674-a8d334e23727"],
Cell[153462, 4513, 1117, 27, 200, "Input",ExpressionUUID->"37ef2414-c2ab-498b-aa9d-86c5f68cbf2d"],
Cell[CellGroupData[{
Cell[154604, 4544, 1552, 35, 249, "Input",ExpressionUUID->"e43f34dd-d34e-4579-af57-2cb36443905b"],
Cell[156159, 4581, 2528, 65, 211, "Output",ExpressionUUID->"d3ca5213-4d22-42ca-86bb-1dc8d3d0df0e"]
}, Open  ]],
Cell[158702, 4649, 152, 3, 96, "Input",ExpressionUUID->"0e766dd5-1cff-4bc2-846d-9ebf5061f8c3"],
Cell[CellGroupData[{
Cell[158879, 4656, 1983, 55, 434, "Input",ExpressionUUID->"74bcc222-5d39-4dc6-aa9a-ddfe93915859"],
Cell[160865, 4713, 1172, 34, 234, "Output",ExpressionUUID->"0cb9f7ba-f0da-4179-9a66-670bbf2a668c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162074, 4752, 997, 26, 249, "Input",ExpressionUUID->"77cab089-4059-41c5-8394-cd6fbb4173b4"],
Cell[163074, 4780, 3606, 101, 240, "Output",ExpressionUUID->"09b175f7-0246-4d9e-b7a9-2f558e05d0a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166717, 4886, 2962, 81, 454, "Input",ExpressionUUID->"80729909-12f8-40d3-baf7-91425c97cc16"],
Cell[169682, 4969, 1394, 38, 195, "Output",ExpressionUUID->"8c12b685-93ea-4d4b-84de-779605835fdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171113, 5012, 533, 12, 231, "Input",ExpressionUUID->"4c13c867-8dc3-47a5-bf0f-b5a072bc92b6"],
Cell[171649, 5026, 2046, 63, 261, "Output",ExpressionUUID->"d2ecc2ed-8947-47ac-b34f-bf8c4a2af501"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[173744, 5095, 171, 3, 76, "Section",ExpressionUUID->"8d9875c1-70b9-4fd3-951c-d98957daf63d"],
Cell[173918, 5100, 3770, 126, 985, "Text",ExpressionUUID->"d421a1e6-3448-41d9-9e7a-6ccbdb925664"],
Cell[177691, 5228, 761, 22, 258, "Input",ExpressionUUID->"04c3b36a-3803-4160-a1b2-e9159093e3a5"],
Cell[178455, 5252, 727, 22, 200, "Input",ExpressionUUID->"21b6c9cc-95eb-4492-9964-11ec66b7b627"],
Cell[CellGroupData[{
Cell[179207, 5278, 880, 27, 249, "Input",ExpressionUUID->"92c85667-8116-4378-b205-325b81bf1852"],
Cell[180090, 5307, 3941, 112, 519, "Output",ExpressionUUID->"f28de6d8-6663-41e8-ae6e-7fbc5946cf5f"]
}, Open  ]],
Cell[184046, 5422, 130, 3, 216, "Input",ExpressionUUID->"045cd8b9-04da-48ef-9ac2-da0ffe332911"],
Cell[CellGroupData[{
Cell[184201, 5429, 1572, 49, 652, "Input",ExpressionUUID->"d41d1468-3e78-4464-b766-09376715db34"],
Cell[185776, 5480, 632, 19, 434, "Output",ExpressionUUID->"a491fba7-1b5c-4d73-bda7-2dd9fe9bf86b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186445, 5504, 675, 20, 607, "Input",ExpressionUUID->"c44fde6c-f3ef-4b3d-b1eb-97944f5aa03e"],
Cell[187123, 5526, 1771, 64, 434, "Output",ExpressionUUID->"359d38ed-e51d-47a8-9278-7c111a6cd10c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188931, 5595, 1386, 47, 632, "Input",ExpressionUUID->"6340a5b7-abe1-4305-8149-faff3a51a876"],
Cell[190320, 5644, 494, 15, 434, "Output",ExpressionUUID->"4199c77e-b241-40dc-bd56-e22f73bce03d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190851, 5664, 683, 22, 632, "Input",ExpressionUUID->"d38a19ac-d24d-46b5-84e4-855065c47416"],
Cell[191537, 5688, 437, 14, 393, "Output",ExpressionUUID->"49803dbc-483d-4f44-9148-f9e8e7df1c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192011, 5707, 1274, 39, 495, "Input",ExpressionUUID->"3a11987d-4729-4684-8018-2bcd1e419334"],
Cell[193288, 5748, 219, 3, 555, "Output",ExpressionUUID->"6b35ff7c-4a0b-4766-b53e-16acd993fa4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193544, 5756, 1653, 46, 652, "Input",ExpressionUUID->"3d2d5006-3d89-4ff6-96d2-fd7eb7a736cd"],
Cell[195200, 5804, 168, 2, 247, "Output",ExpressionUUID->"bf129d3a-5717-4fa3-bf03-fc3df900303a"]
}, Open  ]],
Cell[195383, 5809, 923, 28, 778, "Text",ExpressionUUID->"c2ca6394-9b11-4f23-9a9b-c0029955bab1"],
Cell[196309, 5839, 648, 20, 879, "Input",ExpressionUUID->"191d6d1f-dd78-4e23-94dd-48a42713e11c"],
Cell[196960, 5861, 152, 3, 216, "Input",ExpressionUUID->"d4a469b5-6107-4102-9505-37cc16a203c7"],
Cell[CellGroupData[{
Cell[197137, 5868, 1507, 45, 607, "Input",ExpressionUUID->"63bdb228-216c-4bfe-9fb9-656ea006903e"],
Cell[198647, 5915, 926, 26, 474, "Output",ExpressionUUID->"7675618f-5a3a-46c6-b99d-5b12d4a01151"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199610, 5946, 889, 27, 560, "Input",ExpressionUUID->"edfa977d-2cbe-4c13-b171-def68a9de13a"],
Cell[200502, 5975, 2965, 84, 474, "Output",ExpressionUUID->"98ec0da5-62df-433e-8635-a83cc3aad97c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203504, 6064, 1317, 37, 783, "Input",ExpressionUUID->"1d850d67-4eb4-4004-922c-64aa763edd6f"],
Cell[204824, 6103, 863, 23, 418, "Output",ExpressionUUID->"bfa301ed-4529-4df1-a965-824fd1ce5955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205724, 6131, 447, 9, 499, "Input",ExpressionUUID->"e924a613-f0dc-41e3-82a4-1847203f582c"],
Cell[206174, 6142, 2396, 74, 621, "Output",ExpressionUUID->"7c8b5291-e1a2-4c9c-8360-0ed0ae473a34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208607, 6221, 851, 20, 1437, "Input",ExpressionUUID->"287fecf1-a3fe-4d76-b827-e9161086c684"],
Cell[209461, 6243, 3010, 92, 668, "Output",ExpressionUUID->"539f3486-a0cd-4eb0-9d85-af55b1a1a08f"],
Cell[212474, 6337, 3560, 106, 668, "Output",ExpressionUUID->"c4b4a1bd-3a07-4a8b-b881-140bdac0fd26"],
Cell[216037, 6445, 4286, 134, 819, "Output",ExpressionUUID->"8d106687-7767-4d28-862d-e2e41777f8c8"]
}, Open  ]],
Cell[220338, 6582, 7989, 238, 2297, "Input",ExpressionUUID->"76facb7e-fc90-4db8-a4f4-71058994809c"],
Cell[CellGroupData[{
Cell[228352, 6824, 443, 10, 333, "Input",ExpressionUUID->"c12200f5-cf4f-4e63-b5c7-4f2603528932"],
Cell[228798, 6836, 7306, 203, 981, "Output",ExpressionUUID->"0cbe90e1-8579-4a7a-b39d-23d16359209b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236141, 7044, 365, 9, 333, "Input",ExpressionUUID->"fb31344a-4e25-4020-b72c-9d245c6cefcb"],
Cell[236509, 7055, 2432, 75, 474, "Output",ExpressionUUID->"d22f2234-1aa4-40c5-ada2-f116d8e0ca69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238978, 7135, 426, 10, 333, "Input",ExpressionUUID->"4bab2b38-5837-49c6-9f41-3983f6a8cf60"],
Cell[239407, 7147, 3277, 97, 519, "Output",ExpressionUUID->"cdd0d43a-91e6-442b-a015-fce7a2538f23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242721, 7249, 396, 9, 333, "Input",ExpressionUUID->"d5fe305b-4bd0-41e8-8f20-6f8fb5a90618"],
Cell[243120, 7260, 3600, 108, 495, "Output",ExpressionUUID->"e1afadb6-0a30-4fe9-b1b5-fec91572ff70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246757, 7373, 439, 10, 333, "Input",ExpressionUUID->"c2ef0476-1152-435b-990d-f2a1e1fd77dd"],
Cell[247199, 7385, 1846, 52, 519, "Output",ExpressionUUID->"bb9063de-c45a-49ea-a342-7637af94549d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249082, 7442, 1928, 61, 733, "Input",ExpressionUUID->"f72e90a9-ecda-4ae9-b0a2-c25c8ba793f5"],
Cell[251013, 7505, 742, 24, 495, "Output",ExpressionUUID->"51bddf99-5322-4743-b4be-7e352ed3260b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251792, 7534, 1101, 34, 616, "Input",ExpressionUUID->"4bf9a4e3-39a7-4bef-a5bb-da3092688000"],
Cell[252896, 7570, 432, 13, 450, "Output",ExpressionUUID->"d69dd35c-8eb0-4ee5-ad44-2e56957d49fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253365, 7588, 687, 20, 353, "Input",ExpressionUUID->"2fc37fc9-141a-4ed4-82c8-87150f6368f2"],
Cell[254055, 7610, 615, 19, 272, "Output",ExpressionUUID->"c6b2bb01-efe6-42fb-ae8c-cdff4fc648bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254707, 7634, 455, 10, 333, "Input",ExpressionUUID->"54e46eb9-3da3-4d55-91f1-bd78c57d8d23"],
Cell[255165, 7646, 7427, 200, 1102, "Output",ExpressionUUID->"e9a51198-9354-4f13-a5ce-f678854c4b71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262629, 7851, 4965, 138, 2038, "Input",ExpressionUUID->"26e6ae01-3884-4c81-9a72-f27386337ff6"],
Cell[267597, 7991, 1044, 32, 702, "Output",ExpressionUUID->"377acca1-9dee-4003-b100-e3c891973715"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> energy_and_angular_mometum_flux.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    651759,      18025]
NotebookOptionsPosition[    617959,      17471]
NotebookOutlinePosition[    618347,      17488]
CellTagsIndexPosition[    618304,      17485]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["energy and angular momentum flux", "Title",
 CellChangeTimes->{{3.817440179442654*^9, 3.817440182544943*^9}, {
  3.870319490514608*^9, 
  3.8703195101763935`*^9}},ExpressionUUID->"82691d0c-973f-46fd-8a7c-\
30d9dc425aff"],

Cell[TextData[Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{"According", " ", "to", " ", "the", " ", "definition"}],
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox[",",
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox["\[IndentingNewLine]",
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox[
    RowBox[{"<", 
     OverscriptBox["E", "."], ">=", 
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{"5", 
       SubscriptBox["\[Mu]", "r"]}]], "<", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "3"], 
         SubscriptBox["I", "ij"]}], 
        SuperscriptBox["dt", "2"]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "3"], 
         SuperscriptBox["I", "ij"]}], 
        SuperscriptBox["dt", "2"]]}], "-", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "3"], 
         SubscriptBox["I", "ii"]}], 
        SuperscriptBox["dt", "2"]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "3"], 
         SubscriptBox["I", "jj"]}], 
        SuperscriptBox["dt", "2"]]}]}], ">"}],
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox[",",
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox["\[IndentingNewLine]",
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox[
    RowBox[{
     RowBox[{"<", 
      SubscriptBox[
       OverscriptBox["L", "."], "i"], "\[GreaterEqual]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "2"}], 
        RowBox[{"5", 
         SubscriptBox["\[Mu]", "r"], " ", "M"}]], 
       SubscriptBox["\[Epsilon]", "ijk"]}], "<", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "2"], 
         SubscriptBox["I", "jm"]}], 
        SuperscriptBox["dt", "2"]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "3"], 
         SuperscriptBox["I", "km"]}], 
        SuperscriptBox["dt", "3"]]}], ">"}]}],
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox[",",
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   StyleBox["\[IndentingNewLine]",
    FontSize->18,
    FontColor->GrayLevel[0.5]], 
   RowBox[{
    StyleBox["where",
     FontColor->GrayLevel[0.5]], " ", 
    SubscriptBox[
     StyleBox["\[Mu]",
      FontSize->18,
      FontColor->GrayLevel[0.5]], "r"], 
    StyleBox[" ",
     FontSize->18,
     FontColor->GrayLevel[0.5]], 
    StyleBox["is",
     FontSize->18,
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontSize->18,
     FontColor->GrayLevel[0.5]], 
    StyleBox["the",
     FontSize->18,
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontSize->18,
     FontColor->GrayLevel[0.5]], 
    StyleBox["reduced",
     FontSize->18,
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontSize->18,
     FontColor->GrayLevel[0.5]], 
    StyleBox[
     RowBox[{"mass", "."}],
     FontSize->18,
     FontColor->GrayLevel[
      0.5]]}]}]}]], \
"Input",ExpressionUUID->"dbc5f350-a70c-4c98-9afd-0dc637080769"]], "Text",
 CellChangeTimes->{
  3.817441386297805*^9, {3.8174649518572264`*^9, 3.8174649591687326`*^9}, {
   3.8176855743316407`*^9, 3.817685575151614*^9}, {3.8176856186153784`*^9, 
   3.8176856200422726`*^9}, {3.817698189837175*^9, 3.8176981948879943`*^9}, {
   3.873143434010275*^9, 
   3.873143434010275*^9}},ExpressionUUID->"9adfa927-9515-4569-aaad-\
0ea649fad618"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817441046902605*^9, 3.8174410762933006`*^9}, {
  3.8174411088743963`*^9, 
  3.8174413798305845`*^9}},ExpressionUUID->"d7c1ba95-f703-42dd-8462-\
48c71501c5ed"],

Cell[CellGroupData[{

Cell["Kerr BH", "Chapter",
 CellChangeTimes->{{3.8176999500335493`*^9, 3.817699955489188*^9}, {
  3.870319515389561*^9, 
  3.870319519836872*^9}},ExpressionUUID->"336bbf88-8b11-46f3-a8d8-\
dd49445c51e0"],

Cell[CellGroupData[{

Cell["Asymptotic expansion of the equations of motion", "Section",
 CellChangeTimes->{{3.8145833190830564`*^9, 3.8145833240809507`*^9}, {
  3.8145880105354586`*^9, 3.814588015296301*^9}, {3.8703195400158434`*^9, 
  3.870319551955552*^9}},ExpressionUUID->"c7b2db6f-fcf6-4263-8774-\
74f4764a7a81"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"Introduce", " "}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"r", "=", 
    FractionBox[
     RowBox[{"M", " ", "p"}], 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"The", " ", "geodesic", " ", "equations", " ", "are"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "4"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["dr", "d\[Tau]"], ")"}], "2"]}], "=", "R"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], 
     RowBox[{"(", 
      FractionBox["dt", "d\[Tau]"], ")"}]}], "=", "T"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     FractionBox["d\[Phi]", "d\[Tau]"]}], "=", "\[CapitalPhi]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "4"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["d\[Theta]", "d\[Tau]"], ")"}], "2"]}], "=", 
    "\[CapitalTheta]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    StyleBox["cos",
     FontSize->16], "2"], 
   StyleBox["\[Theta]",
    FontSize->16]}], 
  StyleBox["=",
   FontSize->16], 
  RowBox[{
   SuperscriptBox[
    StyleBox["cos",
     FontSize->16], "2"], 
   StyleBox[" ",
    FontSize->16], 
   SubscriptBox[
    StyleBox["\[Theta]",
     FontSize->16], "tp"], " ", 
   SuperscriptBox["cos", "2"], "\[Chi]", "  "}]}]}], "Input",
 CellChangeTimes->{{3.8170756572168236`*^9, 3.817075704692935*^9}, {
  3.817077205184905*^9, 3.8170772306710205`*^9}, {3.817077275165827*^9, 
  3.8170774497711735`*^9}, {3.817077637568638*^9, 3.81707767144393*^9}, {
  3.8170809743954372`*^9, 3.8170809795309935`*^9}, {3.817161111835224*^9, 
  3.817161119768653*^9}, {3.817161172391354*^9, 3.8171612284335113`*^9}},
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"2c67a81e-198a-4676-9fbb-c63c59bbcb06"]], "Text",
 CellChangeTimes->{
  3.817441446007228*^9, {3.8174632952425766`*^9, 
   3.817463356801442*^9}},ExpressionUUID->"caefe653-88d2-452e-83ba-\
df7e031f0899"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{
    RowBox[{"r", 
     RowBox[{"(", 
      RowBox[{"r", "-", 
       RowBox[{"2", "M"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["a", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{
    RowBox[{"Ek", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["a", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", "a", " ", "L"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["M", "2"], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{
    SuperscriptBox["P", "2"], "-", 
    RowBox[{"\[CapitalDelta]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["M", "2"], " ", "Ct"}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "Ek"}], "-", "L"}], ")"}], "2"]}], "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a"}], " ", "M", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M", " ", "Ek", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{"M", " ", "L"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["a", "2"]}]}], ")"}], 
     FractionBox["P", "\[CapitalDelta]"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "2"], " ", "Ct"}], "-", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["L", "2"], " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}], 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]]}], "-", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["Ek", "2"]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M", " ", "Ek"}], " ", "-", 
       FractionBox[
        RowBox[{"M", " ", "L"}], 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"a", " ", "M", " ", "P"}], "\[CapitalDelta]"]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8174632016178493`*^9, 3.817463205675827*^9}, 
   3.817463381510089*^9, {3.817463449020994*^9, 3.8174634790314264`*^9}, {
   3.81746352188276*^9, 3.817463535554291*^9}, {3.8174988440217996`*^9, 
   3.8174988449493585`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"c1a491d9-188b-48d2-97e2-d93547a3f2d3"],

Cell["", "Text",
 CellChangeTimes->{{3.8174637348734603`*^9, 3.81746374505103*^9}, {
   3.817464154296799*^9, 3.8174641552635384`*^9}, {3.8174982635397863`*^9, 
   3.817498299721492*^9}, {3.817498436034589*^9, 3.8174984367536974`*^9}, 
   3.8176371811765795`*^9},ExpressionUUID->"f069bcc1-3528-4d8e-a959-\
d8a534568ac4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.813481152182751*^9, 3.813481152743253*^9}, 
   3.8134817143466544`*^9},ExpressionUUID->"b2596f3c-c45b-48b4-9ff4-\
22de2c7b0d2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ek", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "p"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["e", "2"], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{
    SqrtBox["p"], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ct", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], 
    RowBox[{"(", 
     RowBox[{"p", "+", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["e", "2"]}], ")"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813466687860078*^9, 3.8134667720992384`*^9}, {
   3.813466865306141*^9, 3.8134668657539434`*^9}, {3.813466967329523*^9, 
   3.8134670169951477`*^9}, {3.8134670473303833`*^9, 
   3.8134670963245754`*^9}, {3.8134779794870853`*^9, 3.813478029898991*^9}, {
   3.817441769311242*^9, 3.8174417696870427`*^9}, 3.817463197094692*^9, {
   3.8174632395016384`*^9, 3.817463261602561*^9}, {3.8174635458760653`*^9, 
   3.817463547389196*^9}, {3.8174987625235853`*^9, 3.8174987629514823`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"45d79ca0-a87d-47b6-b48f-41e014e194e7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8176370675074024`*^9},ExpressionUUID->"676ad362-a483-495b-bee3-\
aa6776b3ea31"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.8134738064602585`*^9},ExpressionUUID->"dbe7e2fb-d4cf-4f86-9a30-\
76d7c0491c4f"],

Cell[TextData[{
 StyleBox["Here ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["t", "\[Tau]"], "=", 
     FractionBox["dt", "d\[Tau]"]}], ",", " ", 
    RowBox[{
     SubscriptBox["r", "\[Tau]"], "=", 
     FractionBox["dr", "d\[Tau]"]}], ",", 
    RowBox[{
     SubscriptBox["\[Theta]", "\[Tau]"], "=", 
     FractionBox["d\[Theta]", "d\[Tau]"]}], ",", 
    RowBox[{
     SubscriptBox["\[Phi]", "\[Tau]"], "=", 
     FractionBox["d\[Phi]", "d\[Tau]"]}]}], TraditionalForm]],ExpressionUUID->
  "e7d66323-e917-41cc-a0bc-730943fb1072"],
 StyleBox[", so it is easy to find \n",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     FractionBox["dr", "dt"], "=", 
     FractionBox[
      SubscriptBox["r", "\[Tau]"], 
      SubscriptBox["t", "\[Tau]"]]}], ",", " ", 
    RowBox[{
     FractionBox["d\[Theta]", "dt"], "=", 
     FractionBox[
      SubscriptBox["\[Theta]", "\[Tau]"], 
      SubscriptBox["t", "\[Tau]"]]}], ",", " ", 
    RowBox[{
     FractionBox["d\[Phi]", "dt"], "=", 
     FractionBox[
      SubscriptBox["\[Phi]", "\[Tau]"], 
      SubscriptBox["t", "\[Tau]"]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "a09e8fea-4d9b-4ba2-8b42-8b964a006105"]
}], "Text",
 CellChangeTimes->{{3.8174651463325925`*^9, 3.8174651936653185`*^9}, {
  3.817507782080991*^9, 
  3.8175078601353607`*^9}},ExpressionUUID->"b4281ae0-d9ad-4a0f-bfed-\
f93efceeac2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"R", "/.", 
         RowBox[{"r", "\[Rule]", 
          FractionBox[
           RowBox[{"M", " ", "p"}], 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Normal"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Rsq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         SqrtBox["R1"], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
    "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t\[Tau]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox["T", "\[Rho]2"], "/.", 
         RowBox[{"r", "\[Rule]", 
          FractionBox[
           RowBox[{"M", " ", "p"}], 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Normal"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"r\[Tau]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox["Rsq", "\[Rho]2"], "/.", 
         RowBox[{"r", "\[Rule]", 
          FractionBox[
           RowBox[{"M", " ", "p"}], 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]\[Tau]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox["\[CapitalTheta]"], "\[Rho]2"], "/.", 
        RowBox[{"r", "\[Rule]", 
         FractionBox[
          RowBox[{"M", " ", "p"}], 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"p", ">", "0"}], "&&", 
      RowBox[{"M", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]\[Tau]", "=", 
  RowBox[{
   FractionBox["\[CapitalPhi]", "\[Rho]2"], "//", 
   "Simplify"}]}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8175022190541306`*^9, 3.8175022604522877`*^9}, {
   3.8175022913904696`*^9, 3.817502307997775*^9}, {3.817521467634181*^9, 
   3.8175214897363787`*^9}, {3.8175222622465267`*^9, 3.81752226810865*^9}, {
   3.8176033792269893`*^9, 3.8176033888987923`*^9}, {3.8176370797985606`*^9, 
   3.817637080830806*^9}, 3.8176371876545515`*^9, 3.817640602362727*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"7a5297fc-9f62-49ab-885d-b420f1ad4ac4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "M", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["e", "2"], "+", 
             RowBox[{"2", " ", "p"}]}], ")"}]}], " ", "r"}], "+", 
         RowBox[{"a", " ", "M", " ", 
          SuperscriptBox["p", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"], "+", 
            RowBox[{"2", " ", "p"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.817640606261532*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"eb6b6c47-fb1d-43c3-89fd-92c92c5ba4f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rt", "=", 
   RowBox[{
    FractionBox["r\[Tau]", "t\[Tau]"], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]t", "=", 
   RowBox[{
    FractionBox["\[Theta]\[Tau]", "t\[Tau]"], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]t", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox["\[Phi]\[Tau]", "t\[Tau]"], "/.", 
        RowBox[{"r", "\[Rule]", 
         FractionBox[
          RowBox[{"M", " ", "p"}], 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
     "PowerExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8174652010493755`*^9, 3.817465212618721*^9}, {
   3.817498322958827*^9, 3.817498337681059*^9}, {3.817501659675987*^9, 
   3.817501700898202*^9}, {3.81750182998845*^9, 3.817501837322484*^9}, {
   3.817507097861978*^9, 3.817507135229947*^9}, {3.8175222789145465`*^9, 
   3.8175222825675354`*^9}, {3.8176033321917458`*^9, 3.817603336259217*^9}, {
   3.8176034029646997`*^9, 3.8176034360348654`*^9}, 3.8176406514962416`*^9},
 CellLabel->
  "In[309]:=",ExpressionUUID->"b947eaaf-a4e3-407c-932f-24b109efe46f"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "In", " ", "the", " ", "following", " ", "we", " ", "constrain", " ", 
    "ourself", " ", "to", " ", "the", " ", "leading", " ", "order", " ", "of",
     " ", "large", " ", "p", " ", "and"}], " "}],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"use", " ", 
      SubscriptBox["r", 
       RowBox[{"1", "t"}]]}], "=", 
     FractionBox["dr", "dt"]}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"2", "t"}]], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["d", "2"], "r"}], 
      SuperscriptBox["dt", "2"]]}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"3", "t"}]], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["d", "3"], "r"}], 
      SuperscriptBox["dt", "3"]]}]}], " "}],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"since", " ", "r"}], "=", 
     FractionBox[
      RowBox[{"M", " ", "p"}], 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}], ",", " ", 
    RowBox[{
     RowBox[{"one", " ", "finds", "  ", 
      FractionBox["dr", "dt"]}], "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"e", " ", "M", " ", "p", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]], ".", 
       " ", "One"}], " ", "the", " ", "other", " ", "hand"}]}], ",", " ", 
    RowBox[{"from", " ", "the", " ", "geodesic", " ", "equations"}], ",", " ", 
    RowBox[{
     FractionBox["dr", "dt"], "=", 
     FractionBox[
      RowBox[{"e", " ", "sin", " ", "\[Psi]", 
       RowBox[{"(", "t", ")"}]}], 
      SqrtBox["p"]]}], ",", " ", 
    RowBox[{
    "so", " ", "in", " ", "principle", " ", "one", " ", "can", " ", "solve", 
     " ", "the", " ", "function", " ", "\[Psi]", 
     RowBox[{
      RowBox[{"(", "t", ")"}], ".", " ", "We"}], " ", "also", " ", "have"}]}],
    " "}],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   FractionBox["d\[Chi]", "dt"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"Cos", "[", "\[Theta]tp", "]"}]], 
    FractionBox[
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]], 
     RowBox[{"Sin", " ", "\[Chi]"}]], 
    FractionBox["d\[Theta]", "dt"]}]}],
  FontSize->18,
  FontColor->RGBColor[
   1, 0, 0]]}], \
"Input",ExpressionUUID->"3ef1e5fe-01db-4a93-80d4-59a166d78c01"]], "Text",
 CellChangeTimes->{{3.8175213890205064`*^9, 3.817521442566942*^9}, {
  3.8175215492083817`*^9, 3.8175215528801546`*^9}, {3.817521585192213*^9, 
  3.817521651609149*^9}, {3.8175223140474014`*^9, 3.817522321264309*^9}, {
  3.8176371399785337`*^9, 3.8176371444919863`*^9}, {3.8176372025058126`*^9, 
  3.817637243842918*^9}},ExpressionUUID->"bbf61e9e-dd36-4047-8198-\
a7ccdf995b24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"M", " ", "p"}], 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}]], ",", "t"}], "]"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.8175215059700365`*^9, 3.8175215448238497`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"67bc311f-f9ae-4e34-bda8-b876c1d14ccb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", "M", " ", "p", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Psi]", "\[Prime]",
     MultilineFunction->None], "[", "t", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.81752152020193*^9, 3.817521545251093*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"cb00ddb0-efb5-4c73-acff-71eb1f570933"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817521197789302*^9, 3.817521309327697*^9}, {
  3.8175213473556604`*^9, 
  3.81752138462774*^9}},ExpressionUUID->"cd3c65aa-2cbf-447c-a969-\
d23c30feb9d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r1t", "=", 
   RowBox[{"e", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
    FractionBox["1", 
     SqrtBox["p"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8175074316529903`*^9, 3.8175074808190975`*^9}, {
  3.8175075348044033`*^9, 3.8175075715350327`*^9}, {3.8175079317543726`*^9, 
  3.8175079329165864`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"7f8a4fcc-ecc8-4ed3-b8a7-552f7fe95d53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"r1t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8175075373555827`*^9, 3.817507544401253*^9}, {
  3.8175075773300505`*^9, 3.8175075927113037`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"bccbb2f3-8351-46cb-b3b7-041cfdde4ec3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", "2"]}]]], "Output",
 CellChangeTimes->{{3.8175075448598814`*^9, 3.8175076022847905`*^9}, 
   3.817507935873889*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"a0b6a6f4-2ba0-41dc-9f41-2f6c19d3c585"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"r2t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8175078851064215`*^9, 3.8175078969544153`*^9}, 
   3.8175079465553865`*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"0d7b3633-3564-4a54-bd30-b07232fac7e2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.8175078928175373`*^9, {3.8175079303094535`*^9, 3.817507947693012*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"5da81b17-f57b-4eeb-bdf4-6c8b03082293"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]1t", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}]], 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], 
      RowBox[{"Sin", " ", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]], "\[Theta]1t"}], "//", 
    "Simplify"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.817521729835842*^9, 3.817521822218293*^9}, {
   3.8176386306183996`*^9, 3.8176386578104153`*^9}, 3.8176389859326844`*^9, 
   3.8176393268294625`*^9},
 CellLabel->
  "In[489]:=",ExpressionUUID->"27ea687d-c6ce-4681-af81-afc6c05002ee"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.8176389864213552`*^9, 3.8176983323275228`*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"393ec4d5-4dd7-4a1e-b434-d295afe58bae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[Chi]1t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176386790471983`*^9, 3.8176386990127735`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"9c14aa25-c32d-4ecd-9229-fab076a9831c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.8176386832641573`*^9, 3.8176387000019884`*^9}},
 CellLabel->
  "Out[266]=",ExpressionUUID->"8ccfc234-8748-4fa2-a9f7-c069bc870629"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[Chi]2t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817638711855645*^9, 3.8176387139695115`*^9}, 
   3.8177008897019825`*^9},ExpressionUUID->"b7b0e5d0-7912-4d11-ae29-\
65267b8704ac"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "+", 
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}], 
   RowBox[{
    SuperscriptBox["M", "3"], " ", 
    SuperscriptBox["p", 
     RowBox[{"9", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.8176387149036803`*^9, 3.8176387350405016`*^9}},
 CellLabel->
  "Out[268]=",ExpressionUUID->"bd766ccd-d299-4dca-8ea4-5c2e27dfa059"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]1t", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " "}], 
     RowBox[{"M", " ", 
      SuperscriptBox["p", 
       RowBox[{"3", "/", "2"}]]}]], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]]}]}], ";", 
  RowBox[{"\[Theta]2t", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Theta]1t", ",", "t"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Psi]", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"r1t", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"Csc", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
        RowBox[{"e", " ", "M", " ", "p"}]]}]}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Chi]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "->", "\[Chi]1t"}]}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8175220189088535`*^9, 3.817522030381072*^9}, {
   3.8175220738703074`*^9, 3.817522133959244*^9}, 3.8176386466147966`*^9, {
   3.817639314749646*^9, 3.8176393288549595`*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"3b228305-0c7c-4841-86af-625c06494f6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]3t", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Theta]2t", ",", "t"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Psi]", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"r1t", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"Csc", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
        RowBox[{"e", " ", "M", " ", "p"}]]}]}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Chi]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "->", "\[Chi]1t"}]}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.817522160470151*^9, 3.817522201085166*^9}, {
  3.817639307155064*^9, 
  3.8176393205856614`*^9}},ExpressionUUID->"52bbca73-e05a-4e69-8b99-\
4825cdc48eed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]1t", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " "}], 
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
   FractionBox["1", 
    SuperscriptBox["p", 
     RowBox[{"3", "/", "2"}]]]}]}]], "Input",
 CellChangeTimes->{{3.8175223293988366`*^9, 3.81752234578438*^9}, {
  3.817637283584687*^9, 3.8176372925396767`*^9}, {3.8176382613372126`*^9, 
  3.817638278326063*^9}, {3.8176383111366243`*^9, 3.8176383184923744`*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"06879d52-3931-4c25-b3b0-5b2e76a4c07f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{
  3.817522350431053*^9, {3.8176382853975554`*^9, 3.817638319414427*^9}, 
   3.817639346075631*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"97fc4b86-ffb5-4e23-994a-01f1fd53687d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Phi]1t", ",", "t"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"r1t", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
       RowBox[{"e", " ", "M", " ", "p"}]]}]}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "->", "\[Chi]1t"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8175223559049835`*^9, 3.8175223774085517`*^9}, {
  3.817638331615485*^9, 3.8176383489799137`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"5d8420db-ca1f-44e3-8a01-fd14c99cda54"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"e", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{{3.817522365703206*^9, 3.8175223783520565`*^9}, 
   3.8176383230252476`*^9, 3.8176383689658256`*^9, 3.817639348012688*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"0dd2dc8a-968a-4a82-a1b9-3d1df3fe255e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Phi]2t", ",", "t"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"r1t", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
       RowBox[{"e", " ", "M", " ", "p"}]]}]}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "->", "\[Chi]1t"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8175223808697424`*^9, 3.8175223991320877`*^9}, 
   3.817638398418236*^9},
 CellLabel->
  "In[286]:=",ExpressionUUID->"f4435232-bf43-45de-8b4d-0f9bcbe96d64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "e"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "+", 
               RowBox[{"2", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{"11", " ", "e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"14", " ", "e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["M", "3"], " ", 
    SuperscriptBox["p", 
     RowBox[{"9", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], "3"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8175223914256697`*^9, 3.8175223996252203`*^9}, {
   3.817638390352618*^9, 3.8176384013889647`*^9}, 3.8176394316476607`*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"fa128343-4a29-42f0-8fd0-33d6ec1beff7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["energy flux", "Section",
 CellChangeTimes->{{3.814583367210745*^9, 3.814583370575514*^9}, 
   3.8176855208812885`*^9, {3.870319557485029*^9, 
   3.870319561597434*^9}},ExpressionUUID->"dc789619-92d2-4a44-8760-\
2077eddd5edd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817522425741008*^9, 
  3.8175224285923376`*^9}},ExpressionUUID->"e7747f6e-dfe0-41b5-a5c5-\
120618223db2"],

Cell[TextData[{
 StyleBox["Define the location of the point particle:\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "i"], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "(", "t", ")"}], " ", 
        RowBox[{"cos\[Phi]", "(", "t", ")"}], 
        RowBox[{"sin\[Theta]", "(", "t", ")"}]}], ",", 
       RowBox[{
        RowBox[{"r", "(", "t", ")"}], "sin", " ", 
        RowBox[{"\[Phi]", "(", "t", ")"}], " ", 
        RowBox[{"sin\[Theta]", "(", "t", ")"}]}], ",", 
       RowBox[{
        RowBox[{"r", "(", "t", ")"}], " ", "cos", " ", 
        RowBox[{"\[Theta]", "(", "t", ")"}]}]}], ")"}]}], ";"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "9da58c83-9b3a-4942-afb4-876ff4f175ca"]
}], "Text",
 CellChangeTimes->{{3.8175224342711143`*^9, 3.8175224457501454`*^9}, {
  3.8176384445380163`*^9, 
  3.817638553147085*^9}},ExpressionUUID->"c4999980-634f-4265-82ee-\
b1ef7c781032"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8176384429783897`*^9},ExpressionUUID->"70c08fd0-6e52-49ed-951c-\
2cd753af52cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zi", "=", 
  RowBox[{
   RowBox[{"r", "[", "t", "]"}], 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.817464547591523*^9, 3.8174645843123827`*^9}, {
   3.8174646301861525`*^9, 3.8174646710071907`*^9}, {3.8175232656525517`*^9, 
   3.817523276916554*^9}, {3.8176394906275916`*^9, 3.8176395448961277`*^9}, {
   3.817640517741845*^9, 3.8176405293257694`*^9}, 3.817640667332282*^9},
 CellLabel->
  "In[312]:=",ExpressionUUID->"6a20338a-714d-474a-9c42-a7a9d76125f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
    RowBox[{"r", "[", "t", "]"}]}], ",", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
    RowBox[{"r", "[", "t", "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"r", "[", "t", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.817640529781516*^9, 3.81764066797158*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"611dd196-88a6-4674-8d0e-5b237f330563"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Here ",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "r"], TraditionalForm]],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "d4ad2d71-2980-401d-b094-2d352ec2ced0"],
 StyleBox[" denotes the reduced mass, whose definition is given by\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "r"], "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}], 
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}]]}], TraditionalForm]],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "40bb7212-dbfa-41f4-9d1f-1951e3168913"],
 StyleBox[" and ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.817464836787793*^9, 3.8174649385523896`*^9}, {
  3.817522415926254*^9, 
  3.8175224180853863`*^9}},ExpressionUUID->"3ca443ba-f8ee-4dd0-a796-\
5d20c5b4fb88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iij", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"zi", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"zi", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8174646777623262`*^9, 3.817464729934817*^9}, 
   3.817640538162427*^9, 3.817640671687772*^9},
 CellLabel->
  "In[313]:=",ExpressionUUID->"7526ccf4-d5df-4e8a-a467-f9c0bb8d397c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.817464725200388*^9, 3.81746473052395*^9}, 
   3.8175224544036293`*^9, 3.8175232801268597`*^9, 3.817639196382537*^9, {
   3.8176395314556704`*^9, 3.8176395469318795`*^9}, 3.8176405389455194`*^9, 
   3.817640672331065*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"1a9c7b71-8165-4454-9546-81cc9dc4fee0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8175225749728127`*^9, 3.817522606233631*^9}, 
   3.817522766587485*^9},ExpressionUUID->"ee1063f9-b0e0-4379-8501-\
256f6c2b732a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"derivative", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"M", " ", "p"}], 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "''"}], "[", "t", "]"}], "\[Rule]", "r2t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "'''"}], "[", "t", "]"}], "\[Rule]", "r3t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "'"}], "[", "t", "]"}], "\[Rule]", "\[Chi]1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "''"}], "[", "t", "]"}], "\[Rule]", "\[Chi]2t"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "'''"}], "[", "t", "]"}], "\[Rule]", "\[Chi]3t"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "'"}], "[", "t", "]"}], "\[Rule]", "\[Phi]1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "''"}], "[", "t", "]"}], "\[Rule]", "\[Phi]2t"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "'''"}], "[", "t", "]"}], "\[Rule]", "\[Phi]3t"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.817522768604187*^9, 3.817522806936548*^9}, {
   3.8175228773243146`*^9, 3.8175229085461884`*^9}, {3.8175230859437137`*^9, 
   3.8175231217949076`*^9}, {3.8175231752756195`*^9, 
   3.8175231980210247`*^9}, {3.8176395641272573`*^9, 3.8176395846794653`*^9}, 
   3.8176405450306582`*^9, {3.8176406774712505`*^9, 3.817640682407342*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"007a18b9-398b-4892-8ac0-19938cb4223e"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"I3tt", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "3"], 
     SubscriptBox["I", "ij"]}], 
    SuperscriptBox["dt", "3"]]}], TraditionalForm]],
 FormatType->"TraditionalForm",
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"c32a0e51-4611-4bcb-aa7c-60fa41fd90d7"]], "Text",
 CellChangeTimes->{{3.8181477917443085`*^9, 3.818147822789486*^9}, {
  3.818147873880945*^9, 
  3.8181478782517104`*^9}},ExpressionUUID->"630e541f-cad1-4e28-8e1e-\
bcdff4ecf3d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t11", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817639948347827*^9, 3.8176399700817966`*^9}, {
  3.817640000836142*^9, 3.817640002034936*^9}, {3.8176402707911015`*^9, 
  3.817640275618717*^9}, {3.8176403824521847`*^9, 3.8176403837760267`*^9}, {
  3.8176788528809814`*^9, 3.817678869074773*^9}, {3.8176811859831495`*^9, 
  3.8176812377479153`*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"71ebe56f-4cfc-42d3-b834-ccbc2764bfe7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"5", "/", "2"}]]}]], 
  RowBox[{"\[Mu]r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8176788734011383`*^9, 3.817681200857917*^9, {3.817681231988306*^9, 
   3.817681238342017*^9}},
 CellLabel->
  "Out[374]=",ExpressionUUID->"afd717e5-63de-466c-8d7d-b9b4ddf6f499"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t12", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.8176788832345095`*^9, 3.817678925194414*^9, {3.8176811932010283`*^9, 
   3.8176811935760326`*^9}, {3.817681248405938*^9, 3.817681248692172*^9}},
 CellLabel->
  "In[376]:=",ExpressionUUID->"390e61ae-25fa-4f3e-b0bb-1c68dbe1191e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]r", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2048", " ", "M", " ", 
      SuperscriptBox["p", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], "2"]}],
      ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8176788838460827`*^9, 3.817678930648241*^9, {3.8176812474787045`*^9, 
   3.817681254255041*^9}},
 CellLabel->
  "Out[376]=",ExpressionUUID->"514f9905-a365-40b1-b535-79120a940c09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t13", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817678888123*^9, 3.8176788884606457`*^9}, 
   3.817678929528226*^9},
 CellLabel->
  "In[377]:=",ExpressionUUID->"09ae09fc-16ba-427b-b3ec-198c34295de1"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"e", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"256", " ", "M", " ", 
      SuperscriptBox["p", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.817678888879543*^9, 3.8176789389522247`*^9, 
  3.8176812668564696`*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"e80c4f82-9386-42df-9369-50a18657b755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t22", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176788944946675`*^9, 3.8176789377179794`*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"49ddf768-b070-4852-825c-2f9e1a2f46d7"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"5", "/", "2"}]]}]], 
   RowBox[{"\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]tp", "-", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]tp", "+", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"3", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"10", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"5", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.817678896335416*^9, 3.81767891401079*^9}, 
   3.8176789513317385`*^9, 3.8176812721168137`*^9},
 CellLabel->
  "Out[378]=",ExpressionUUID->"157159f4-e7ad-4d70-93d5-b95834bd57e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t23", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176789188734474`*^9, 3.817678953301191*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"3aa9fa60-442a-4946-9703-e37f9e0115e6"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "-", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
           RowBox[{"48", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "+", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
           RowBox[{"3", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
           RowBox[{"e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "-", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
           RowBox[{"34", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"7", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "+", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"10", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"5", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
           RowBox[{"5", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
           RowBox[{"7", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "-", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
           RowBox[{"14", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "+", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"6", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"3", " ", "e", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Theta]tp"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1024", " ", "M", " ", 
      SuperscriptBox["p", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8176789640214605`*^9, 3.817681282097068*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"68461494-c43c-4a04-8771-5692c4916e7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t33", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176789720246534`*^9, 3.817678975033168*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"ddd127db-6330-4231-ae25-8a2158054fe3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Mu]r", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
     RowBox[{"2", " ", "e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.817678976276975*^9, 3.8176812822609158`*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"88a7f508-c20d-415c-bd08-4a5601e89a11"]
}, Open  ]],

Cell[TextData[{
 "Iii3tr=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "3"], 
     SubscriptBox["I", "ii"]}], 
    SuperscriptBox["dt", "3"]], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "9c40a62b-a920-4470-8c88-8212d8f3ff2a"]
}], "Text",
 CellChangeTimes->{{3.818147911759474*^9, 
  3.8181479382833776`*^9}},ExpressionUUID->"1297a14c-c84f-48ea-9613-\
d4e993407335"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iii3tr", "=", 
  RowBox[{
   RowBox[{"I3t11", "+", "I3t22", "+", "I3t33"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176408258561354`*^9, 3.817640865351695*^9}, 
   3.817681277696807*^9, {3.8176816537526526`*^9, 3.817681661858291*^9}, {
   3.8176817554225173`*^9, 3.8176817570080304`*^9}, {3.817681806488494*^9, 
   3.817681827725234*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"3d990027-413d-4232-8906-c716a2d2f4bd"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "e", " ", "\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
   RowBox[{"M", " ", 
    SuperscriptBox["p", 
     RowBox[{"5", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.8176408564848557`*^9, 3.8176408658583403`*^9}, 
   3.817672025691313*^9, 3.817681282396554*^9, 3.817681663990947*^9, {
   3.817681802727453*^9, 3.817681828140216*^9}},
 CellLabel->
  "Out[396]=",ExpressionUUID->"72b8ceec-236a-4ed8-ae29-2f3e40117dad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["I3t11", "2"], "+", 
    RowBox[{"2", 
     SuperscriptBox["I3t12", "2"]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["I3t13", "2"]}], "+", 
    SuperscriptBox["I3t22", "2"], "+", 
    RowBox[{"2", 
     SuperscriptBox["I3t23", "2"]}], "+", 
    SuperscriptBox["I3t33", "2"]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176790081343365`*^9, 3.8176790803796844`*^9}, {
  3.817681290600811*^9, 3.817681323048541*^9}, {3.817681399401388*^9, 
  3.8176814006304436`*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"ff031cd5-8c5f-4993-9c14-88fa2679e076"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Mu]r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{"16", "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["e", "2"]}], "+", 
     RowBox[{"32", " ", "e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", "5"]}]]], "Output",
 CellChangeTimes->{{3.8176813237678256`*^9, 3.8176813393279796`*^9}, 
   3.8176815548531327`*^9},
 CellLabel->
  "Out[387]=",ExpressionUUID->"9a2f5328-02cb-4cd2-bf07-b11376a66578"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8176812969601436`*^9, 
  3.81768129980913*^9}},ExpressionUUID->"663e9247-0a31-4ea0-a2fd-\
cd6e1330f3bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Et", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"5", "\[Mu]r"}]]}], 
    RowBox[{"(", 
     RowBox[{"I3t", "-", 
      RowBox[{
       FractionBox["1", "3"], 
       SuperscriptBox["Iii3tr", "2"]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817522503601039*^9, 3.8175225637576103`*^9}, {
   3.8175226393709955`*^9, 3.8175226894754667`*^9}, {3.8175232097570424`*^9, 
   3.8175232121019115`*^9}, 3.8176390226662874`*^9, {3.817639154413727*^9, 
   3.8176391615123672`*^9}, {3.8176399015878496`*^9, 
   3.8176399459950266`*^9}, {3.8176407088044925`*^9, 3.817640725321493*^9}, {
   3.817640799655594*^9, 3.81764082166394*^9}, {3.8176408738228607`*^9, 
   3.8176409013407598`*^9}, 3.8176789870113544`*^9, {3.8176813542779827`*^9, 
   3.8176813681074467`*^9}, {3.8176815680591125`*^9, 3.817681569187703*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"e7cc0c64-9623-4430-b6f1-04c256e75e9c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"24", "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"48", " ", "e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"15", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.8175226826810837`*^9, 3.8175227126164055`*^9}, 
   3.817523206267781*^9, 3.8175232530436077`*^9, 3.81752329202361*^9, 
   3.8176390231615524`*^9, 3.81763919508685*^9, 3.8176392886806736`*^9, {
   3.817639900790976*^9, 3.8176399177093873`*^9}, 3.8176408766861644`*^9, 
   3.8176414390369825`*^9, 3.817681368778262*^9, {3.8176815633277507`*^9, 
   3.81768156961438*^9}, 3.8176818336552014`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"f05bbc06-5a29-40e3-997f-2bc7bf3090f3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8176905684005775`*^9, 
  3.8176905729813666`*^9}},ExpressionUUID->"8e9b9f76-b076-4e59-86f3-\
fb445b2c3f5c"],

Cell[TextData[{
 StyleBox["To implement this integral, we use the trick:\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[{
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"(", 
     RowBox[{"dE", "/", "dt"}], ")"}], "\[GreaterEqual]", 
    RowBox[{
     FractionBox["1", 
      SubscriptBox["T", "t"]], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       FractionBox[
        RowBox[{"dE", "/", "dt"}], 
        RowBox[{"d\[Psi]", "/", "dt"}]], "d\[Psi]"}]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SubscriptBox["T", "t"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"d\[Psi]", "/", "dt"}]], "d\[Psi]"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SubscriptBox["I", "2"], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", "cos", " ", "\[Psi]"}]}], ")"}], "2"], 
       "d\[Psi]"}]}], "=", 
     RowBox[{"\[Pi]", "(", 
      RowBox[{"2", "+", 
       SuperscriptBox["e", "2"]}], ")"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SubscriptBox["I", "3"], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", "cos", " ", "\[Psi]"}]}], ")"}], "3"], 
       "d\[Psi]"}]}], "=", 
     RowBox[{"\[Pi]", "(", 
      RowBox[{"2", "+", 
       RowBox[{"3", 
        SuperscriptBox["e", "2"]}]}], ")"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"set", " ", "x"}], "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", "cos\[Psi]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"then", " ", "cos\[Psi]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "e"]}], ",", " ", 
    RowBox[{"cos2\[Psi]", "\[Rule]", 
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"x", "-", "1"}], "e"], ")"}], "2"]}], "-", "1"}]}]}], 
   TraditionalForm]}],
  FormatType->"TraditionalForm",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "f89a036d-a43e-4490-8d4c-1f95f6d2969a"]
}], "Text",
 CellChangeTimes->{{3.817690449258793*^9, 3.8176905627306185`*^9}, {
  3.81769059352579*^9, 3.817690601075389*^9}, {3.817690631338018*^9, 
  3.8176906900909357`*^9}, {3.8176907601221237`*^9, 3.8176907601221237`*^9}, {
  3.8176908115023003`*^9, 3.817690953694338*^9}, {3.817691013153205*^9, 
  3.8176910486758256`*^9}, {3.817691694742856*^9, 
  3.817691705972803*^9}},ExpressionUUID->"02c97e02-937c-4b9f-a103-\
d1e737bfb2aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Psi]t", "=", 
  FractionBox[
   RowBox[{"r1t", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
   RowBox[{"e", " ", "M", " ", "p"}]]}]], "Input",
 CellChangeTimes->{3.8176905843788996`*^9, 3.81769173622316*^9, 
  3.8176982934675636`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"061ee9b6-748c-498d-bcae-e6c053e28c12"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.8176982940176315`*^9, 3.8181545604113293`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"34266776-bb6b-412c-a11d-d1ff83e7fb8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["Et", "\[Psi]t"], "/.", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "t", "]"}], "\[Rule]", "\[Psi]"}]}], "/.", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Psi]", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "e"]}]}], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", "\[Psi]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"x", "-", "1"}], "e"], ")"}], "2"]}], "-", "1"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.817690613456258*^9, 3.817690622213771*^9}, {
  3.8176909308189325`*^9, 3.8176910024751525`*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"de96105e-f93f-497f-9b03-2dab16f41d71"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]r"}], 
   RowBox[{"15", " ", "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.817690618327131*^9, 3.8176906226036997`*^9}, 
   3.817691002918056*^9, 3.8176917407324295`*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"e741119e-bb9a-4df8-8811-725b991be669"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Im2", "=", 
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I1", "=", 
   RowBox[{"2", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2", "=", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox["e", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I3", "=", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"3", 
       SuperscriptBox["e", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I4", "=", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"6", 
       SuperscriptBox["e", "2"]}], "+", 
      FractionBox[
       RowBox[{"3", 
        SuperscriptBox["e", "4"]}], "4"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tt", "=", 
  RowBox[{
   RowBox[{"M", " ", 
    SuperscriptBox["p", 
     RowBox[{"3", "/", "2"}]], "Im2"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8176907525514097`*^9, 3.8176908063527117`*^9}, {
   3.817691052167308*^9, 3.8176910645818586`*^9}, {3.817691126888297*^9, 
   3.817691150501128*^9}, 3.817691298011365*^9, {3.817691568096851*^9, 
   3.817691605903037*^9}, {3.8176978977547517`*^9, 3.8176979194342747`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"e0fdad3d-a605-4380-9472-4929b9370f7e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]], " ", "\[Pi]"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["e", "2"]}], ")"}], 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{
  3.8176912984811335`*^9, {3.8176916064122405`*^9, 3.817691618472253*^9}, 
   3.817691842615878*^9, 3.817697920666876*^9, 3.8181545360490155`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"b4b66fda-dbc1-49b9-b5a3-f8400d0c9689"]
}, Open  ]],

Cell[TextData[{
 "We use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "\[Psi]"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox[
       RowBox[{"dE", "/", "dt"}], 
       RowBox[{"d\[Psi]", "/", "dt"}]], "d\[Psi]"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8c2c160c-bed3-4563-9591-cbc44452415e"]
}], "Text",
 CellChangeTimes->{{3.8176911721471753`*^9, 
  3.81769119401104*^9}},ExpressionUUID->"733f5ca3-2be6-41ae-94af-\
35eeff04aa37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Psi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", "   ", "\[Mu]r"}], 
      RowBox[{"15", " ", "M", " ", 
       SuperscriptBox["p", 
        RowBox[{"7", "/", "2"}]]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", "2"], "-", "1"}], ")"}], "I2"}], "+", 
      RowBox[{"2", "I3"}], "+", 
      RowBox[{"11", "I4"}]}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817691163570979*^9, 3.8176911647577734`*^9}, {
  3.817691196451377*^9, 3.8176912277019634`*^9}, {3.81769127863149*^9, 
  3.8176912797416973`*^9}, {3.8176949653668776`*^9, 3.8176949693447437`*^9}, {
  3.817695013011498*^9, 3.8176950145749555`*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"bb19e0dd-fa9d-4312-8db3-17e13034ebea"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"96", "+", 
      RowBox[{"292", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"37", " ", 
       SuperscriptBox["e", "4"]}]}], ")"}], " ", "\[Pi]", " ", "\[Mu]r"}], 
   RowBox[{"15", " ", "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.8176912282533164`*^9, 3.8176912801333385`*^9, {3.817694946404273*^9, 
   3.817694970246557*^9}, 3.817695015939185*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"26d6384a-ce45-4770-a86b-1d9150f5c801"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pt", "=", 
  RowBox[{
   FractionBox["P\[Psi]", "Tt"], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817691230757243*^9, 3.817691242701211*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"3be8c4b8-48e6-4cba-82b9-d48dfdfb400d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"96", "+", 
      RowBox[{"292", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"37", " ", 
       SuperscriptBox["e", "4"]}]}], ")"}], " ", "\[Mu]r"}], 
   RowBox[{"15", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.8176912389514337`*^9, 3.8176912430713873`*^9}, 
   3.8176912869954863`*^9, 3.8176916227625437`*^9, 3.817694975937461*^9, 
   3.81769502021497*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"4b2522f1-e180-4922-9d14-bdf8a0d0719d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["angular momentum flux", "Section",
 CellChangeTimes->{{3.817685531961299*^9, 3.817685533631702*^9}, {
  3.8703195706751537`*^9, 
  3.870319575265764*^9}},ExpressionUUID->"61689abd-ac68-4955-a278-\
54fe105468c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iij3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Iij", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    "derivative"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.81768563688597*^9, 3.8176857458283234`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"0d5f4c60-ada0-4fed-bf9f-edc017ced823"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", "M", " ", 
        SuperscriptBox["p", 
         RowBox[{"5", "/", "2"}]]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "-", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "+", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2048", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          "2"]}]], 
       RowBox[{"\[Mu]r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"256", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{"\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
              " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2048", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          "2"]}]], 
       RowBox[{"\[Mu]r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{"\[Mu]r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "-", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "+", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"10", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"12", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
             RowBox[{"2", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"6", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1024", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{"\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"34", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"10", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"14", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"6", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"256", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{"\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
              " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1024", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{"\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"34", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"10", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"14", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"6", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     FractionBox[
      RowBox[{"\[Mu]r", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"M", " ", 
       SuperscriptBox["p", 
        RowBox[{"5", "/", "2"}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8176856959912543`*^9, 3.8176857376186066`*^9}, 
   3.8176857976036444`*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"1faef8fe-441e-475c-baa2-9a9b98e46968"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iij2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Iij", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    "derivative"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817685848120961*^9, 3.8176858500460033`*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"f9e12537-b57e-43c8-82f5-e10bc4723fa4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "e"}], "+", 
               RowBox[{"2", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"5", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
         RowBox[{"8", " ", "e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["e", "2"]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"(", 
                 RowBox[{"e", "-", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                  "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}],
               ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sin", "[", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", "e", " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"2", " ", "\[Mu]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "e"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "e"}], "+", 
               RowBox[{"2", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"5", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"e", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["e", "2"], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
                " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"4", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]tp", "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]tp", "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"]}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SuperscriptBox["e", "2"], "+", 
               RowBox[{"2", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"6", " ", "e", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "e", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"e", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}],
             "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"12", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"2", " ", "\[Mu]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "e"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "e"}], "+", 
               RowBox[{"2", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"5", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"e", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["e", "2"], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
                " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"4", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
       RowBox[{"\[Mu]r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"e", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], 
           " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "e"}], "+", 
                RowBox[{"2", " ", "e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"5", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                   RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
          RowBox[{"8", " ", "e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SuperscriptBox["e", "2"], "+", 
                RowBox[{"4", " ", "e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["e", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
                RowBox[{"2", " ", "e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["e", "2"], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                 " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                RowBox[{"2", " ", "e", " ", 
                 RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"]}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["e", "2"], "+", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"4", " ", "e", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"e", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"12", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]tp", "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]tp", "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"]}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SuperscriptBox["e", "2"], "+", 
               RowBox[{"2", " ", "e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"6", " ", "e", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "e", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"e", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}],
             "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"12", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"]}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["e", "2"], "+", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"4", " ", "e", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"e", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"12", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Mu]r", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "e"}], "+", 
             RowBox[{"2", " ", "e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"2", " ", "p"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8176860785146112`*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"ececa8b2-d2fd-45c3-980c-f389fd71ca0e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"5", "\[Mu]r", " ", "M"}]]}], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"LeviCivitaTensor", "[", "3", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{"Iij2t", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "m"}], "]"}], "]"}], 
         RowBox[{"Iij3t", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "m"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.817686198629884*^9, 3.817686305179701*^9}, {
   3.8176981405071087`*^9, 3.8176981459107327`*^9}, 3.8176983665374956`*^9},
 CellLabel->
  "In[490]:=",ExpressionUUID->"4ebec04d-f233-4aca-b84a-3ad070361475"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lzt", "=", 
  RowBox[{
   RowBox[{"Lt", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817697735285717*^9, 3.8176977419794426`*^9}, 
   3.817698377694376*^9},
 CellLabel->
  "In[491]:=",ExpressionUUID->"6ae0fc20-cbaa-45ca-9b5f-13af883aa4fe"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      SuperscriptBox["e", "2"], "+", 
      RowBox[{"12", " ", "e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"5", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.81769773627804*^9, 3.817697742347459*^9}, 
   3.8176989314897547`*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"aea62fe4-0d6c-42b5-b2b4-e67dc8e60317"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["Lzt", "\[Psi]t"], "/.", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "t", "]"}], "\[Rule]", "\[Psi]"}]}], "/.", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Psi]", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "e"]}]}], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", "\[Psi]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"x", "-", "1"}], "e"], ")"}], "2"]}], "-", "1"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8176976759373274`*^9, 3.81769770448947*^9}, {
  3.8176977460369368`*^9, 3.817697771098653*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"028f70d1-9d8c-4a99-b80f-dfe3d257bf0d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["e", "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]r", " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{"5", " ", "M", " ", 
   SuperscriptBox["p", "2"]}]]], "Output",
 CellChangeTimes->{
  3.8176976852371035`*^9, {3.817697749827343*^9, 3.817697772205364*^9}, 
   3.817699841475011*^9},
 CellLabel->
  "Out[492]=",ExpressionUUID->"728d3cde-d054-4df6-bc22-c9f14212b628"]
}, Open  ]],

Cell[TextData[{
 StyleBox["We use ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "z\[Psi]"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["dL", "z"], "/", "dt"}], 
       RowBox[{"d\[Psi]", "/", "dt"}]], "d\[Psi]"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "2f214ec7-8737-4242-a762-fb32e03aaea8"]
}], "Text",
 CellChangeTimes->{{3.8176978196171403`*^9, 
  3.8176978337677975`*^9}},ExpressionUUID->"b41b7d54-8600-4f21-9b37-\
4b1710570fd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lz\[Psi]", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", "\[Mu]r", " ", 
      RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
     RowBox[{"5", "M", " ", 
      SuperscriptBox["p", "2"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], "I1"}], "+", 
     RowBox[{"3", "I3"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8176978467274537`*^9, 3.817697891752219*^9}, {
  3.8176998563414764`*^9, 3.817699878369164*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"1e19d20d-d490-46fd-9392-d8a3d944d22f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], " ", "\[Pi]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
    "\[Mu]r", " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"5", " ", "M", " ", 
    SuperscriptBox["p", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.817697928727499*^9, {3.8176998570753117`*^9, 3.817699879207897*^9}},
 CellLabel->
  "Out[495]=",ExpressionUUID->"1aaa835e-cfa4-4739-8ac9-c7d54af60b99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lt", "=", 
  RowBox[{
   FractionBox["Lz\[Psi]", "Tt"], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817697934517169*^9, 3.8176979518372374`*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"91566c23-435b-4436-9683-692ce1ca639b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Mu]r", " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"5", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.817697947477158*^9, 3.817697952218455*^9}, {
  3.8176998592962847`*^9, 3.81769988171269*^9}},
 CellLabel->
  "Out[496]=",ExpressionUUID->"fa2f08dc-e3ef-438c-a4ba-11d61406731a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8145842197948236`*^9, 
  3.8145842223864884`*^9}},ExpressionUUID->"86577828-09ee-4ee7-b4a7-\
91994710a3b9"]
}, Closed]],

Cell[CellGroupData[{

Cell["the change rate of eccentricity and radial orbital frequency", "Section",
 CellChangeTimes->{{3.8183242029493694`*^9, 3.818324228240859*^9}, {
  3.8703195975962086`*^9, 3.8703195982050266`*^9}, {3.870319640594635*^9, 
  3.8703197015655823`*^9}},ExpressionUUID->"9a6fc22b-5458-4833-acc3-\
7dbb0193bc54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ek", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "p"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], "-", "1"}], ")"}]}]}], "/.", 
    RowBox[{"p", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", "M", " ", "\[Nu]"}], ")"}], 
       RowBox[{"2", "/", "3"}]]]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8183160886065216`*^9, 3.818316093376259*^9}, {
  3.818316129636464*^9, 3.818316180276685*^9}, {3.8183162626820073`*^9, 
  3.818316263786808*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"aa9dfc2b-27e1-4eb6-b980-140970df0e65"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"M", " ", "\[Nu]"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.818316182217272*^9, 3.8183162641762133`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"f6c5b279-a32d-4ef6-8fdd-4bea6c162fcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lk", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SqrtBox["p"], 
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "/.", 
      RowBox[{"p", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "M", " ", "\[Nu]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]]}]}], "//", "PowerExpand"}], "//", 
    "Simplify"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8183161847915726`*^9, 3.8183162138066516`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"fddfe64d-d96d-461a-8139-4c82db342045"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["e", "2"]}]], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["\[Nu]", 
    RowBox[{"1", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{{3.818316201164341*^9, 3.818316216076326*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"c838f442-3672-47af-9d5c-19ac85be853e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"e", "[", "t", "]"}], "2"]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"M", " ", 
          RowBox[{"\[Nu]", "[", "t", "]"}]}], ")"}], 
        RowBox[{"2", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"e", "[", "t", "]"}], "2"]}], ")"}]}]], ",", "t"}], "]"}], "//",
    "Simplify"}], "//", "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.818316219946757*^9, 3.818316243526953*^9}, {
  3.8183164256534653`*^9, 3.8183164365135126`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"8d0987ab-39b2-4bff-8321-f51219f0e972"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Pi]"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{
     SuperscriptBox["\[Nu]", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"\[Nu]", "[", "t", "]"}], 
     RowBox[{"1", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{{3.818316240360532*^9, 3.818316243906332*^9}, {
  3.8183164271236987`*^9, 3.8183164374535413`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"592b0c50-b7ae-475c-96c3-a8e942e8fef3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", " ", "\[Pi]"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", "\[Nu]t"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Nu]", 
            RowBox[{"1", "/", "3"}]]}]]}], "==", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"96", "+", 
             RowBox[{"292", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["e", "4"]}]}], ")"}], " ", "\[Mu]r"}], 
          RowBox[{"15", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["p", "5"]}]]}]}], ",", "\[Nu]t"}], "]"}], "/.", 
     RowBox[{"p", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "M", " ", "\[Nu]"}], ")"}], 
        RowBox[{"2", "/", "3"}]]]}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.818318799649379*^9, 3.818318909749263*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"dd247c3b-645c-4d58-ab1b-a5c97cb92ae8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Nu]t", "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"96", "+", 
        RowBox[{"292", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["e", "4"]}]}], ")"}], " ", 
      SuperscriptBox["M", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"8", "/", "3"}]], " ", "\[Mu]r", " ", 
      SuperscriptBox["\[Nu]", 
       RowBox[{"11", "/", "3"}]]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"7", "/", "2"}]]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.818318871949203*^9, 3.8183189101093783`*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"8309c047-267f-40c7-8736-14bc0f5ef3ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"e", "[", "t", "]"}], "2"]}]], " ", 
      RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
     RowBox[{
      SuperscriptBox["M", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Pi]"}], ")"}], 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"\[Nu]", "[", "t", "]"}], 
       RowBox[{"1", "/", "3"}]]}]], ",", "t"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8183172527880807`*^9, 3.818317262648302*^9}, 
   3.8183172972232895`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"ace08d02-a2f4-4b64-b377-28898dabfc00"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"e", "[", "t", "]"}], " ", 
      RowBox[{"\[Nu]", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["e", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Nu]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"e", "[", "t", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Nu]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"e", "[", "t", "]"}], "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Nu]", "[", "t", "]"}], 
    RowBox[{"4", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{3.8183172631349916`*^9, 3.8183172979436655`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"a4639fbb-f745-4288-ae26-c6e0807c7db1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "e", " ", "\[Nu]", "  ", "et"}], "-", 
             "\[Nu]t", "+", 
             RowBox[{
              SuperscriptBox["e", "2"], " ", "\[Nu]t"}]}], ")"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["M", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", " ", "\[Pi]"}], ")"}], 
            RowBox[{"1", "/", "3"}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["\[Nu]", 
            RowBox[{"4", "/", "3"}]]}]], "\[Equal]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Mu]r", " ", 
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
           RowBox[{"5", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["p", 
             RowBox[{"7", "/", "2"}]]}]]}]}], ",", "et"}], "]"}], "/.", 
      RowBox[{"p", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "M", " ", "\[Nu]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]]}]}], "/.", 
     RowBox[{"\[Nu]t", "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"96", "+", 
          RowBox[{"292", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["e", "4"]}]}], ")"}], " ", 
        SuperscriptBox["M", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"8", "/", "3"}]], " ", "\[Mu]r", " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"11", "/", "3"}]]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]}]]}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.818319092209901*^9, 3.818319170490302*^9}, {
  3.8183192073328996`*^9, 3.8183192219277897`*^9}, {3.818319305411496*^9, 
  3.8183193060388184`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"627e90dd-bc6b-4272-8fbc-52c957cde72a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"et", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{"304", "+", 
         RowBox[{"121", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"8", "/", "3"}]], " ", "\[Mu]r", " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"8", "/", "3"}]]}], 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8183191478752317`*^9, 3.8183191716022277`*^9}, {
   3.818319203576254*^9, 3.818319222364622*^9}, 3.8183193068527164`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"6b21e02c-b1c1-48a8-9c1e-9167b7eb2830"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["KN BH", "Chapter",
 CellChangeTimes->{{3.8176999302870417`*^9, 3.8176999316141987`*^9}, {
  3.8176999639535923`*^9, 3.8176999651685667`*^9}, {3.8703195229507008`*^9, 
  3.8703195280168447`*^9}},ExpressionUUID->"9079a5b9-a268-4381-921e-\
54112553e3a3"],

Cell[CellGroupData[{

Cell["Asymptotic expansion of the equations of motion", "Section",
 CellChangeTimes->{
  3.87031973554458*^9},ExpressionUUID->"a63b1f01-df55-41e3-9f36-a8f7fed7f2d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{
    RowBox[{"r", 
     RowBox[{"(", 
      RowBox[{"r", "-", 
       RowBox[{"2", "M"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["a", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["Q", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{
    RowBox[{"Ek", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["a", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", "a", " ", "L"}], " ", "-", 
    RowBox[{"M", " ", "q", " ", "Q", " ", "r"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["M", "2"], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{
    SuperscriptBox["P", "2"], "-", 
    RowBox[{"\[CapitalDelta]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["M", "2"], " ", "Ct"}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "Ek"}], "-", "L"}], ")"}], "2"]}], "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a"}], " ", "M", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M", " ", "Ek", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{"M", " ", "L"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["a", "2"]}]}], ")"}], 
     FractionBox["P", "\[CapitalDelta]"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "2"], " ", "Ct"}], "-", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["L", "2"], " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}], 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]]}], "-", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["Ek", "2"]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M", " ", "Ek"}], " ", "-", 
       FractionBox[
        RowBox[{"M", " ", "L"}], 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"a", " ", "M", " ", "P"}], "\[CapitalDelta]"]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.817700132922984*^9, 3.8177001527577724`*^9}, {
  3.8185545048662786`*^9, 3.8185545109068346`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"97e9b137-0daa-454f-b858-b41e3deddaed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ek", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "p"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " "}]], 
    SqrtBox["p"], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ct", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], "p"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8177002659731503`*^9, 3.8177002705218925`*^9}, {
  3.817701059884658*^9, 3.8177010839641113`*^9}, {3.818554563003547*^9, 
  3.8185546392604895`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c6df1cf2-eae4-4542-9d5e-358e32a53304"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R1", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"R", "/.", 
      RowBox[{"r", "\[Rule]", 
       FractionBox[
        RowBox[{"M", " ", "p"}], 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.817700319613166*^9, {3.818554715910128*^9, 3.818554774500998*^9}, {
   3.818554822130748*^9, 3.81855485603071*^9}, {3.81855491871594*^9, 
   3.8185549446760855`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"33fedbd6-d3ea-4f28-b960-922044235b80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"], " ", 
      SuperscriptBox["p", "3"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "4"]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "3"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["Q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "+", 
           RowBox[{"e", " ", "M", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"q", " ", "Q"}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "e", " ", "q", " ", "Q", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}]}], ")"}], 
     " ", 
     SuperscriptBox["p", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["M", "4"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
     SuperscriptBox["p", 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"1", "+", 
     RowBox[{"e", " ", 
      RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}]], 
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["e", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Theta]tp", "-", "\[Psi]"}], ")"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", "e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "\[Theta]tp"}], "-", "\[Psi]"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["a", "2"], " ", "e", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"16", " ", "e", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Theta]tp", "+", "\[Psi]"}], ")"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", "e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "\[Theta]tp"}], "+", "\[Psi]"}], "]"}]}]}], ")"}],
      " ", "p"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["M", "4"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}], "+", 
       SuperscriptBox["Q", "2"], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], "+", 
       RowBox[{"e", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
     SqrtBox["p"]}], 
    RowBox[{"1", "+", 
     RowBox[{"e", " ", 
      RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"10", " ", "q", " ", "Q"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", "q", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "q", " ", "Q"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "q", " ", "Q"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["Q", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["Q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, -6, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {-$CellContext`e^2 $CellContext`M^4 (-1 + $CellContext`q \
$CellContext`Q) (1 + $CellContext`e Cos[$CellContext`\[Psi]])^(-4) 
    Sin[$CellContext`\[Psi]]^2, 0, 
    Rational[1, 4] $CellContext`M^2 (
      1 + $CellContext`e Cos[$CellContext`\[Psi]])^(-4) (
     4 $CellContext`a^2 $CellContext`M^2 (
        1 + $CellContext`e Cos[$CellContext`\[Psi]])^2 - 
     8 $CellContext`M^2 (-1 + $CellContext`q $CellContext`Q) (
       1 + $CellContext`e Cos[$CellContext`\[Psi]])^3 - 
     4 ($CellContext`a^2 + $CellContext`Q^2) ($CellContext`M + $CellContext`e \
$CellContext`M Cos[$CellContext`\[Psi]])^2 + $CellContext`M^2 (
        1 + $CellContext`q $CellContext`Q + $CellContext`e^2 (-1 + \
$CellContext`q $CellContext`Q) + 
        2 $CellContext`e $CellContext`q $CellContext`Q 
         Cos[$CellContext`\[Psi]])^2), 
    2 $CellContext`a $CellContext`M^4 (1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2] (-2 + $CellContext`q $CellContext`Q) (
      1 + $CellContext`e Cos[$CellContext`\[Psi]])^(-1) 
    Sin[$CellContext`\[Theta]tp], 
    Rational[1, 8] $CellContext`M^4 (-1 + $CellContext`q $CellContext`Q) (
      1 + $CellContext`e 
       Cos[$CellContext`\[Psi]])^(-2) ((-4) $CellContext`a^2 - 
     6 $CellContext`a^2 $CellContext`e^2 + 8 $CellContext`Q^2 + 
     4 $CellContext`e^2 $CellContext`Q^2 + 
     2 $CellContext`a^2 (2 + $CellContext`e^2) 
      Cos[2 $CellContext`\[Theta]tp] + $CellContext`a^2 $CellContext`e^2 
      Cos[2 ($CellContext`\[Theta]tp - $CellContext`\[Psi])] + 
     4 $CellContext`a^2 $CellContext`e 
      Cos[2 $CellContext`\[Theta]tp - $CellContext`\[Psi]] - 
     8 $CellContext`a^2 $CellContext`e Cos[$CellContext`\[Psi]] + 
     16 $CellContext`e $CellContext`Q^2 Cos[$CellContext`\[Psi]] + 
     2 $CellContext`a^2 $CellContext`e^2 Cos[2 $CellContext`\[Psi]] + 
     4 $CellContext`e^2 $CellContext`Q^2 
      Cos[2 $CellContext`\[Psi]] + $CellContext`a^2 $CellContext`e^2 
      Cos[2 ($CellContext`\[Theta]tp + $CellContext`\[Psi])] + 
     4 $CellContext`a^2 $CellContext`e 
      Cos[2 $CellContext`\[Theta]tp + $CellContext`\[Psi]]), 
    2 $CellContext`a $CellContext`M^4 (1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2] (1 + $CellContext`e Cos[$CellContext`\[Psi]])^(-1) (
     1 - $CellContext`q $CellContext`Q + $CellContext`Q^2 + $CellContext`e^2 \
(-1 + $CellContext`q $CellContext`Q) + $CellContext`e $CellContext`Q^2 
      Cos[$CellContext`\[Psi]]) Sin[$CellContext`\[Theta]tp], 
    Rational[1, 4] $CellContext`a^2 $CellContext`M^4 (
      1 + $CellContext`e Cos[$CellContext`\[Psi]])^(-2) (-7 + 
     10 $CellContext`q $CellContext`Q - 4 $CellContext`Q^2 - 
     3 $CellContext`q^2 $CellContext`Q^2 + $CellContext`e^4 (-1 + \
$CellContext`q $CellContext`Q)^2 + 
     2 $CellContext`e^2 (3 - 
       4 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2) + 
     4 $CellContext`e (-2 + 3 $CellContext`q $CellContext`Q - 
       2 $CellContext`Q^2 - $CellContext`q^2 $CellContext`Q^2 + \
$CellContext`e^2 (2 - 
         3 $CellContext`q $CellContext`Q + $CellContext`q^2 $CellContext`Q^2))
        Cos[$CellContext`\[Psi]] - 4 $CellContext`e^2 $CellContext`Q^2 
     Cos[$CellContext`\[Psi]]^2)}, -6, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8185548568345613`*^9, {3.818554911948779*^9, 3.8185549452226105`*^9}},
 CellLabel->"Out[66]=",ExpressionUUID->"cc06a3f8-32c2-4a4a-8489-7a8634d0a30d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rsq", "=", 
  RowBox[{
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"], " ", 
       SuperscriptBox["p", "3"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "4"]]], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.817700319613166*^9, {3.818554715910128*^9, 3.818554774500998*^9}, {
   3.818554822130748*^9, 3.8185548358101254`*^9}, 3.8185548757735586`*^9, {
   3.8185549577123337`*^9, 3.818554958065445*^9}, {3.8185549979012003`*^9, 
   3.8185550264330416`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"f8160f24-3ed9-48e0-80a7-ac52cd4e6ff1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", 
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]], " ", 
   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"e", " ", 
      RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{
  3.81855484722729*^9, 3.8185548772560153`*^9, 3.8185549719089184`*^9, {
   3.8185550224872384`*^9, 3.8185550270875626`*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"76c39439-740c-4c06-86a2-4f4cbdf5d934"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t\[Tau]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox["T", "\[Rho]2"], "/.", 
         RowBox[{"r", "\[Rule]", 
          FractionBox[
           RowBox[{"M", " ", "p"}], 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Normal"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"r\[Tau]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox["Rsq", "\[Rho]2"], "/.", 
         RowBox[{"r", "\[Rule]", 
          FractionBox[
           RowBox[{"M", " ", "p"}], 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]\[Tau]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox["\[CapitalTheta]"], "\[Rho]2"], "/.", 
        RowBox[{"r", "\[Rule]", 
         FractionBox[
          RowBox[{"M", " ", "p"}], 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"p", ">", "0"}], "&&", 
      RowBox[{"M", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]\[Tau]", "=", 
   RowBox[{
    FractionBox["\[CapitalPhi]", "\[Rho]2"], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.817700319613166*^9, {3.818554715910128*^9, 3.818554774500998*^9}, {
   3.818554822130748*^9, 3.8185548358101254`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"35487467-ca82-4e97-86ee-20686439fb9a"],

Cell[CellGroupData[{

Cell[BoxData["Rsq"], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"97dc2d2a-846c-4a71-ac28-a41c93510628"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8185547166836767`*^9, 3.8185547759407997`*^9}, 
   3.818554817935698*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"583ef803-19fa-4d52-a71c-7e866c92842e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rt", "=", 
  RowBox[{
   FractionBox["r\[Tau]", "t\[Tau]"], "//", 
   "PowerExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]t", "=", 
  RowBox[{
   FractionBox["\[Theta]\[Tau]", "t\[Tau]"], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox["\[Phi]\[Tau]", "t\[Tau]"], "/.", 
       RowBox[{"r", "\[Rule]", 
        FractionBox[
         RowBox[{"M", " ", "p"}], 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.817700324193116*^9, 3.8177003371431627`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"cb2dd662-da27-4735-8bb5-cd0b82eaa064"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"e", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]], " ", 
    RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
    SqrtBox[
     FractionBox["1", "p"]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "e", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SuperscriptBox["e", "2"], "+", 
      RowBox[{"q", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", "q", " ", "Q"}], "-", 
      RowBox[{"4", " ", "e", " ", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
      RowBox[{"2", " ", "e", " ", "q", " ", "Q", " ", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "p"], ")"}], 
     RowBox[{"3", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 1, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {$CellContext`e (1 - $CellContext`q $CellContext`Q)^Rational[1, 2] 
    Sin[$CellContext`\[Psi]], 0, 
    Rational[1, 2] $CellContext`e (1 - $CellContext`q $CellContext`Q)^
     Rational[1, 
       2] (-3 - $CellContext`e^2 + $CellContext`q $CellContext`Q + \
$CellContext`e^2 $CellContext`q $CellContext`Q - 4 $CellContext`e 
     Cos[$CellContext`\[Psi]] + 
     2 $CellContext`e $CellContext`q $CellContext`Q Cos[$CellContext`\[Psi]]) 
    Sin[$CellContext`\[Psi]]}, 1, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.81770032510289*^9, 3.8177003379078827`*^9}, {
   3.8177011018983765`*^9, 3.817701106586485*^9}, 3.818147691874231*^9, 
   3.8185546877515554`*^9, 3.8185550529586377`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"9c8bcee2-4839-48f3-8023-73e622515644"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Chi]", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]]]}], 
    RowBox[{"M", " ", 
     SuperscriptBox["p", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], "3"],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {$CellContext`M^(-1) (
      1 + $CellContext`e 
       Cos[$CellContext`\[Psi]])^2 ($CellContext`p (-1 + $CellContext`q \
$CellContext`Q) 
      Cos[$CellContext`\[Theta]tp]^2 (-1 + 
        Cos[$CellContext`\[Theta]tp]^2 Cos[$CellContext`\[Chi]]^2)^(-1) 
      Sin[$CellContext`\[Chi]]^2)^Rational[1, 2]}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.81770032510289*^9, 3.8177003379078827`*^9}, {
   3.8177011018983765`*^9, 3.817701106586485*^9}, 3.818147691874231*^9, 
   3.8185546877515554`*^9, 3.818555053759968*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"7e87a0c8-28e0-427c-b8c4-8ed204273f22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "p"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"M", "-", 
     RowBox[{"M", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"]}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "p"], "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`p, 
     DirectedInfinity[1], {}, 3, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   DirectedInfinity[
   1], {(1 - $CellContext`q $CellContext`Q)^
     Rational[1, 2] ($CellContext`M - $CellContext`M 
      Cos[$CellContext`\[Theta]tp]^2 Cos[$CellContext`\[Chi]]^2)^(-1) (
      1 + $CellContext`e Cos[$CellContext`\[Psi]])^2 
    Sin[$CellContext`\[Theta]tp]}, 3, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.81770032510289*^9, 3.8177003379078827`*^9}, {
   3.8177011018983765`*^9, 3.817701106586485*^9}, 3.818147691874231*^9, 
   3.8185546877515554`*^9, 3.818555054242791*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"67ff4d3b-9cbc-4fee-87e0-6032c87cc597"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"r1t", "=", 
   RowBox[{"e", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}]], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
    FractionBox["1", 
     SqrtBox["p"]]}]}], ";"}]], "Input",
 CellChangeTimes->{3.818555067073666*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"67448377-b1e2-4ba4-a91a-d98de7fe6766"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"r1t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"38f89553-41cb-47c1-9f7b-66ecb948f243"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", "2"]}]]], "Output",
 CellChangeTimes->{3.8177007709947505`*^9, 3.8177011602420363`*^9, 
  3.818147703559009*^9, 3.8185550917262816`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"bc0298a6-3899-4592-bc45-49f268821412"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"r2t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"0d262049-a3c8-49a6-9e20-4c9e90c726f9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{3.817700781192276*^9, 3.8177011624722424`*^9, 
  3.81814770881923*^9, 3.8185550957262225`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"7eebc72e-5ae9-4078-a339-171cbc2c0764"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]1t", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " "}], 
     RowBox[{"M", " ", 
      SuperscriptBox["p", 
       RowBox[{"3", "/", "2"}]]}]], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}]]}], 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8185551131759205`*^9, 3.8185551347496033`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"a05d67ff-b1c6-4308-85bc-44b35c48ef8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]1t", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"Cos", "[", "\[Theta]tp", "]"}]], 
    FractionBox[
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], 
     RowBox[{"Sin", " ", "[", 
      RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]], "\[Theta]1t"}], "//", 
   "Simplify"}]}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"f8f92138-252f-4808-914d-4f1613bcb1ab"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.817700868222459*^9, 3.8177011656022773`*^9, 
  3.8181477142093287`*^9, 3.818555139367278*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"a39db019-0ea6-4465-9f88-e8b98457b02b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[Chi]1t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"6cd94a6e-e2d5-4d5f-942d-2b03d39950ed"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "e", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", "3"]}]]], "Output",
 CellChangeTimes->{3.817700879333503*^9, 3.818147716459279*^9, 
  3.818555143551999*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"168afab9-c008-428d-bac6-7c513ead0948"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[Chi]2t", ",", "t"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"r1t", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
      RowBox[{"e", " ", "M", " ", "p"}]]}]}], "//", "Simplify"}]}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"82aa89b2-6fc4-49fc-9d4f-3f1455d13c66"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "+", 
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}], 
   RowBox[{
    SuperscriptBox["M", "3"], " ", 
    SuperscriptBox["p", 
     RowBox[{"9", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{3.817700909555621*^9, 3.8181477185694213`*^9, 
  3.8185551525120153`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"eb463035-34bf-45ee-81f5-bc2baa196a83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]1t", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " "}], 
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " "}], 
    SuperscriptBox["p", 
     RowBox[{"3", "/", "2"}]]]}]}]], "Input",
 CellChangeTimes->{{3.8175223293988366`*^9, 3.81752234578438*^9}, {
   3.817637283584687*^9, 3.8176372925396767`*^9}, {3.8176382613372126`*^9, 
   3.817638278326063*^9}, {3.8176383111366243`*^9, 3.8176383184923744`*^9}, 
   3.8185551720377827`*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"7794dee2-7583-4361-88a3-ef9c8ccd5b09"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{
  3.817522350431053*^9, {3.8176382853975554`*^9, 3.817638319414427*^9}, 
   3.817639346075631*^9, 3.817700936082056*^9, 3.818147720479108*^9, 
   3.8185551737956247`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"91ff0e43-8edd-43df-a3cf-cabd15a0911a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Phi]1t", ",", "t"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"r1t", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
       RowBox[{"e", " ", "M", " ", "p"}]]}]}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "->", "\[Chi]1t"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8175223559049835`*^9, 3.8175223774085517`*^9}, {
  3.817638331615485*^9, 3.8176383489799137`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"6772a585-54d9-4607-99fd-27f1d564fb02"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
           RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"e", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
    "2"]}]]], "Output",
 CellChangeTimes->{{3.817522365703206*^9, 3.8175223783520565`*^9}, 
   3.8176383230252476`*^9, 3.8176383689658256`*^9, 3.817639348012688*^9, 
   3.817700938112152*^9, 3.8181477225989184`*^9, 3.8185551798138275`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"9185d1f5-2492-4fd5-8728-4e7ec46dc2d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Phi]2t", ",", "t"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Psi]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"r1t", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
       RowBox[{"e", " ", "M", " ", "p"}]]}]}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "->", "\[Chi]1t"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8175223808697424`*^9, 3.8175223991320877`*^9}, 
   3.817638398418236*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"38b7b8c8-d0a0-4fcc-bb60-de616aed1e7c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["M", "3"], " ", 
    SuperscriptBox["p", 
     RowBox[{"9", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], "3"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "e", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["e", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "e"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "+", 
              RowBox[{"2", " ", "e", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
             RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"11", " ", "e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
           RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
        RowBox[{"14", " ", "e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
           RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], ")"}], 
   " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8175223914256697`*^9, 3.8175223996252203`*^9}, {
   3.817638390352618*^9, 3.8176384013889647`*^9}, 3.8176394316476607`*^9, 
   3.817700941553864*^9, 3.8181477267752867`*^9, 3.8185551980808086`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"00d9dbad-787e-4b5a-8bba-4d9b6222cca2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8181519396613264`*^9},ExpressionUUID->"9419b42b-1f2a-4b83-ae81-\
24915dcce0e7"]
}, Closed]],

Cell[CellGroupData[{

Cell["GW: energy flux", "Section",
 CellChangeTimes->{{3.814583367210745*^9, 3.814583370575514*^9}, 
   3.8176855208812885`*^9, {3.870319772904295*^9, 3.870319776514448*^9}, {
   3.870319978733734*^9, 
   3.8703199902363663`*^9}},ExpressionUUID->"bd586dcb-856f-4587-9af5-\
4a603781032d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.817522425741008*^9, 
  3.8175224285923376`*^9}},ExpressionUUID->"2b81b047-8b83-4c81-8ab1-\
1e064038a5a2"],

Cell[TextData[{
 StyleBox["Define the location of the point particle:\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "i"], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "(", "t", ")"}], " ", 
        RowBox[{"cos\[Phi]", "(", "t", ")"}], 
        RowBox[{"sin\[Theta]", "(", "t", ")"}]}], ",", 
       RowBox[{
        RowBox[{"r", "(", "t", ")"}], "sin", " ", 
        RowBox[{"\[Phi]", "(", "t", ")"}], " ", 
        RowBox[{"sin\[Theta]", "(", "t", ")"}]}], ",", 
       RowBox[{
        RowBox[{"r", "(", "t", ")"}], " ", "cos", " ", 
        RowBox[{"\[Theta]", "(", "t", ")"}]}]}], ")"}]}], ";"}], 
   TraditionalForm]],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "a871c9ac-8348-456e-b859-d997b61c65e2"]
}], "Text",
 CellChangeTimes->{{3.8175224342711143`*^9, 3.8175224457501454`*^9}, {
  3.8176384445380163`*^9, 
  3.817638553147085*^9}},ExpressionUUID->"816bd9ab-adf2-4b6c-84c6-\
ab2816dcfa96"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8176384429783897`*^9},ExpressionUUID->"d72de923-ff17-49fb-b8d6-\
117f295a2365"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zi", "=", 
  RowBox[{
   RowBox[{"r", "[", "t", "]"}], 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.817464547591523*^9, 3.8174645843123827`*^9}, {
   3.8174646301861525`*^9, 3.8174646710071907`*^9}, {3.8175232656525517`*^9, 
   3.817523276916554*^9}, {3.8176394906275916`*^9, 3.8176395448961277`*^9}, {
   3.817640517741845*^9, 3.8176405293257694`*^9}, 3.817640667332282*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"b2711989-5c3e-4f9d-b621-3e3fddf97dd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
    RowBox[{"r", "[", "t", "]"}]}], ",", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
    RowBox[{"r", "[", "t", "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"r", "[", "t", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.817640529781516*^9, 3.81764066797158*^9, 
  3.8185552631724696`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"2b03872a-6edc-4240-abbd-ca4021005da5"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Here ",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "r"], TraditionalForm]],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "7b56ccc6-9f19-40e1-ab1d-17bcb557da9d"],
 StyleBox[" denotes the reduced mass, whose definition is given by\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "r"], "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}], 
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}]]}], TraditionalForm]],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "ca19bc70-4a02-4bf1-9d25-c7c4a0afbb7c"],
 StyleBox[" and ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.817464836787793*^9, 3.8174649385523896`*^9}, {
  3.817522415926254*^9, 
  3.8175224180853863`*^9}},ExpressionUUID->"0c1e1770-39bf-4ed3-9740-\
b30f001019d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iij", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"zi", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"zi", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8174646777623262`*^9, 3.817464729934817*^9}, 
   3.817640538162427*^9, 3.817640671687772*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"303dcc3b-9152-4fcb-baa7-2e69a352cad1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]r", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "t", "]"}], "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.817464725200388*^9, 3.81746473052395*^9}, 
   3.8175224544036293`*^9, 3.8175232801268597`*^9, 3.817639196382537*^9, {
   3.8176395314556704`*^9, 3.8176395469318795`*^9}, 3.8176405389455194`*^9, 
   3.817640672331065*^9, 3.8185552672543325`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"98b12d84-6bed-49b7-aa5e-e4933f117965"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8175225749728127`*^9, 3.817522606233631*^9}, 
   3.817522766587485*^9},ExpressionUUID->"8b927a8b-f8e1-4343-8703-\
b26f0fa091bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"derivative", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"M", " ", "p"}], 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "''"}], "[", "t", "]"}], "\[Rule]", "r2t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "'''"}], "[", "t", "]"}], "\[Rule]", "r3t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "'"}], "[", "t", "]"}], "\[Rule]", "\[Chi]1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "''"}], "[", "t", "]"}], "\[Rule]", "\[Chi]2t"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "'''"}], "[", "t", "]"}], "\[Rule]", "\[Chi]3t"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "'"}], "[", "t", "]"}], "\[Rule]", "\[Phi]1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "''"}], "[", "t", "]"}], "\[Rule]", "\[Phi]2t"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "'''"}], "[", "t", "]"}], "\[Rule]", "\[Phi]3t"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.817522768604187*^9, 3.817522806936548*^9}, {
   3.8175228773243146`*^9, 3.8175229085461884`*^9}, {3.8175230859437137`*^9, 
   3.8175231217949076`*^9}, {3.8175231752756195`*^9, 
   3.8175231980210247`*^9}, {3.8176395641272573`*^9, 3.8176395846794653`*^9}, 
   3.8176405450306582`*^9, {3.8176406774712505`*^9, 3.817640682407342*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ff58b8e2-7b52-42f7-bfd7-b5eb8f73fc9f"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"I3tt", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "3"], 
     SubscriptBox["I", "ij"]}], 
    SuperscriptBox["dt", "3"]]}], TraditionalForm]],
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"277a4b70-68bb-41c1-956d-80b94f32f883"]], "Text",
 CellChangeTimes->{{3.8181477917443085`*^9, 3.818147822789486*^9}, {
  3.818147873880945*^9, 
  3.8181478782517104`*^9}},ExpressionUUID->"99dda3bc-2f5e-4b58-ad5a-\
248606c7e567"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t11", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817639948347827*^9, 3.8176399700817966`*^9}, {
  3.817640000836142*^9, 3.817640002034936*^9}, {3.8176402707911015`*^9, 
  3.817640275618717*^9}, {3.8176403824521847`*^9, 3.8176403837760267`*^9}, {
  3.8176788528809814`*^9, 3.817678869074773*^9}, {3.8176811859831495`*^9, 
  3.8176812377479153`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"9d496735-5993-46b7-bbfe-f08548c753a4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"5", "/", "2"}]]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8176788734011383`*^9, 3.817681200857917*^9, {3.817681231988306*^9, 
   3.817681238342017*^9}, 3.81855533555826*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"a5af6177-2f9e-4f04-b225-bd6e019c5b99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t12", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.8176788832345095`*^9, 3.817678925194414*^9, {3.8176811932010283`*^9, 
   3.8176811935760326`*^9}, {3.817681248405938*^9, 3.817681248692172*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"cc366a1d-59cf-4055-a94d-b4ed2cb9f02f"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"5", "/", "2"}]]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.8176788838460827`*^9, 3.817678930648241*^9, {3.8176812474787045`*^9, 
   3.817681254255041*^9}, 3.818555389153612*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"a8e728bf-62e8-43af-a86a-1e5b20f5c820"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t13", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817678888123*^9, 3.8176788884606457`*^9}, 
   3.817678929528226*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"c74134d1-7ed9-43fe-a309-3e9b075bf090"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
      RowBox[{"5", "/", "2"}]]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Theta]tp", "-", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Theta]tp", "+", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], "2"],
     " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.817678888879543*^9, 3.8176789389522247`*^9, 
  3.8176812668564696`*^9, 3.8185554576239505`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"bba82652-8a9f-4087-accc-0b9d2b5f5c63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t22", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176788944946675`*^9, 3.8176789377179794`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"78d5149c-2596-4c32-80e0-fa59cc1cfeb7"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"5", "/", "2"}]]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]tp", "-", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]tp", "+", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"3", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"10", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"5", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.817678896335416*^9, 3.81767891401079*^9}, 
   3.8176789513317385`*^9, 3.8176812721168137`*^9, 3.8185555321489677`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"c9c340f8-307e-460d-919e-219470e572eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t23", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176789188734474`*^9, 3.817678953301191*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"04557f09-9169-4896-81a6-2a979d77599a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1024", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
      RowBox[{"5", "/", "2"}]]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Theta]tp", "-", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Theta]tp", "+", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], "2"],
     " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"34", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"7", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"10", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"5", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"7", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "-", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
         RowBox[{"14", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", "e", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Theta]tp"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8176789640214605`*^9, 3.817681282097068*^9, 
  3.8185555976099977`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"b626cf6a-eaf3-40f9-b4c1-7f6eedb76014"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t33", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Iij", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", "derivative"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176789720246534`*^9, 3.817678975033168*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"42d2fa9f-4656-42f9-99d3-a4993c01b502"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
     RowBox[{"2", " ", "e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.817678976276975*^9, 3.8176812822609158`*^9, 
  3.818555598706046*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"922388b8-a5fe-46f2-8dc1-5c71cfc88a5f"]
}, Open  ]],

Cell[TextData[{
 "Iii3tr=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "3"], 
     SubscriptBox["I", "ii"]}], 
    SuperscriptBox["dt", "3"]], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "81ec9b96-9a79-4263-96a3-b644bd7f746e"]
}], "Text",
 CellChangeTimes->{{3.818147911759474*^9, 
  3.8181479382833776`*^9}},ExpressionUUID->"0d32a413-c163-4931-b9fe-\
07950fd1891e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iii3tr", "=", 
  RowBox[{
   RowBox[{"I3t11", "+", "I3t22", "+", "I3t33"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176408258561354`*^9, 3.817640865351695*^9}, 
   3.817681277696807*^9, {3.8176816537526526`*^9, 3.817681661858291*^9}, {
   3.8176817554225173`*^9, 3.8176817570080304`*^9}, {3.817681806488494*^9, 
   3.817681827725234*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"7de1829f-fa7f-40cb-9a0d-518e3a03d94b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
   RowBox[{"M", " ", 
    SuperscriptBox["p", 
     RowBox[{"5", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.8176408564848557`*^9, 3.8176408658583403`*^9}, 
   3.817672025691313*^9, 3.817681282396554*^9, 3.817681663990947*^9, {
   3.817681802727453*^9, 3.817681828140216*^9}, 3.8185555993931136`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"f52f41cb-a8a4-4783-a718-7a6a3dcfd272"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3t", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["I3t11", "2"], "+", 
    RowBox[{"2", 
     SuperscriptBox["I3t12", "2"]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["I3t13", "2"]}], "+", 
    SuperscriptBox["I3t22", "2"], "+", 
    RowBox[{"2", 
     SuperscriptBox["I3t23", "2"]}], "+", 
    SuperscriptBox["I3t33", "2"]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8176790081343365`*^9, 3.8176790803796844`*^9}, {
  3.817681290600811*^9, 3.817681323048541*^9}, {3.817681399401388*^9, 
  3.8176814006304436`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"7075bc11-9373-44c8-aa71-0b996f01c1f8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], "3"], " ", 
    SuperscriptBox["\[Mu]r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"16", "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"32", " ", "e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.8176813237678256`*^9, 3.8176813393279796`*^9}, 
   3.8176815548531327`*^9, 3.818556156601677*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"b8b1db2f-cd7c-41ab-bde3-83194af49418"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8176812969601436`*^9, 
  3.81768129980913*^9}},ExpressionUUID->"0fdebd0b-48d3-4c6e-a30b-\
ed0e655be30b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Et", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"5", "\[Mu]r"}]]}], 
    RowBox[{"(", 
     RowBox[{"I3t", "-", 
      RowBox[{
       FractionBox["1", "3"], 
       SuperscriptBox["Iii3tr", "2"]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817522503601039*^9, 3.8175225637576103`*^9}, {
   3.8175226393709955`*^9, 3.8175226894754667`*^9}, {3.8175232097570424`*^9, 
   3.8175232121019115`*^9}, 3.8176390226662874`*^9, {3.817639154413727*^9, 
   3.8176391615123672`*^9}, {3.8176399015878496`*^9, 
   3.8176399459950266`*^9}, {3.8176407088044925`*^9, 3.817640725321493*^9}, {
   3.817640799655594*^9, 3.81764082166394*^9}, {3.8176408738228607`*^9, 
   3.8176409013407598`*^9}, 3.8176789870113544`*^9, {3.8176813542779827`*^9, 
   3.8176813681074467`*^9}, {3.8176815680591125`*^9, 3.817681569187703*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"fde3427e-06ce-4b57-bf07-5d9bd2ad855f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], "3"], " ", "\[Mu]r", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{"24", "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["e", "2"]}], "+", 
     RowBox[{"48", " ", "e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"15", " ", 
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", "5"]}]]], "Output",
 CellChangeTimes->{{3.8175226826810837`*^9, 3.8175227126164055`*^9}, 
   3.817523206267781*^9, 3.8175232530436077`*^9, 3.81752329202361*^9, 
   3.8176390231615524`*^9, 3.81763919508685*^9, 3.8176392886806736`*^9, {
   3.817639900790976*^9, 3.8176399177093873`*^9}, 3.8176408766861644`*^9, 
   3.8176414390369825`*^9, 3.817681368778262*^9, {3.8176815633277507`*^9, 
   3.81768156961438*^9}, 3.8176818336552014`*^9, 3.8185561572798643`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"3d87a473-5e8d-4019-ab03-1ad77daea574"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8176905684005775`*^9, 
  3.8176905729813666`*^9}},ExpressionUUID->"a55b5d98-d780-4095-8d1c-\
c2a2aa512bbe"],

Cell[TextData[{
 StyleBox["To implement this integral, we use the trick:\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[{
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"(", 
     RowBox[{"dE", "/", "dt"}], ")"}], "\[GreaterEqual]", 
    RowBox[{
     FractionBox["1", 
      SubscriptBox["T", "t"]], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       FractionBox[
        RowBox[{"dE", "/", "dt"}], 
        RowBox[{"d\[Psi]", "/", "dt"}]], "d\[Psi]"}]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SubscriptBox["T", "t"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"d\[Psi]", "/", "dt"}]], "td\[Psi]"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SubscriptBox["I", "2"], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", "cos", " ", "\[Psi]"}]}], ")"}], "2"], 
       "d\[Psi]"}]}], "=", 
     RowBox[{"\[Pi]", "(", 
      RowBox[{"2", "+", 
       SuperscriptBox["e", "2"]}], ")"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SubscriptBox["I", "3"], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", "cos", " ", "\[Psi]"}]}], ")"}], "3"], 
       "d\[Psi]"}]}], "=", 
     RowBox[{"\[Pi]", "(", 
      RowBox[{"2", "+", 
       RowBox[{"3", 
        SuperscriptBox["e", "2"]}]}], ")"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"set", " ", "x"}], "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", "cos\[Psi]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"then", " ", "cos\[Psi]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "e"]}], ",", " ", 
    RowBox[{"cos2\[Psi]", "\[Rule]", 
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"x", "-", "1"}], "e"], ")"}], "2"]}], "-", "1"}]}]}], 
   TraditionalForm]}],
  FontSize->18,
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "a814918b-9341-4340-9578-11d339a42253"]
}], "Text",
 CellChangeTimes->{{3.817690449258793*^9, 3.8176905627306185`*^9}, {
  3.81769059352579*^9, 3.817690601075389*^9}, {3.817690631338018*^9, 
  3.8176906900909357`*^9}, {3.8176907601221237`*^9, 3.8176907601221237`*^9}, {
  3.8176908115023003`*^9, 3.817690953694338*^9}, {3.817691013153205*^9, 
  3.8176910486758256`*^9}, {3.817691694742856*^9, 3.817691705972803*^9}, {
  3.818556212211969*^9, 
  3.8185562292854347`*^9}},ExpressionUUID->"f9ea1ded-038e-4578-8039-\
563a0fada60c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Psi]t", "=", 
  FractionBox[
   RowBox[{"r1t", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], 
   RowBox[{"e", " ", "M", " ", "p"}]]}]], "Input",
 CellChangeTimes->{3.8176905843788996`*^9, 3.81769173622316*^9, 
  3.8176982934675636`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"269b307e-6927-4b25-af5d-8bb9f22acf48"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]}], 
  RowBox[{"M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.8176982940176315`*^9, 3.8181545604113293`*^9, 
  3.8185561674019775`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"dac7e792-9db7-47d6-b129-73d960a73ccd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["Et", "\[Psi]t"], "/.", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "t", "]"}], "\[Rule]", "\[Psi]"}]}], "/.", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Psi]", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "e"]}]}], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", "\[Psi]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"x", "-", "1"}], "e"], ")"}], "2"]}], "-", "1"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.817690613456258*^9, 3.817690622213771*^9}, {
  3.8176909308189325`*^9, 3.8176910024751525`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"f7b414f0-3c38-442b-99e9-5997211bd307"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]r"}], 
   RowBox[{"15", " ", "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.817690618327131*^9, 3.8176906226036997`*^9}, 
   3.817691002918056*^9, 3.8176917407324295`*^9, 3.8185561712349625`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"0f095984-74f9-4ef4-add8-b2ff3c19bac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Im2", "=", 
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I1", "=", 
   RowBox[{"2", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2", "=", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox["e", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I3", "=", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"3", 
       SuperscriptBox["e", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I4", "=", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"6", 
       SuperscriptBox["e", "2"]}], "+", 
      FractionBox[
       RowBox[{"3", 
        SuperscriptBox["e", "4"]}], "4"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tt", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}]], " "}]], "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"3", "/", "2"}]], "Im2"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8176907525514097`*^9, 3.8176908063527117`*^9}, {
   3.817691052167308*^9, 3.8176910645818586`*^9}, {3.817691126888297*^9, 
   3.817691150501128*^9}, 3.817691298011365*^9, {3.817691568096851*^9, 
   3.817691605903037*^9}, {3.8176978977547517`*^9, 3.8176979194342747`*^9}, {
   3.818556272099455*^9, 3.8185562737946763`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"04d164ce-7045-4ece-812d-6e36afc2032f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "M", " ", 
   SuperscriptBox["p", 
    RowBox[{"3", "/", "2"}]], " ", "\[Pi]"}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]]}]]], "Output",
 CellChangeTimes->{
  3.8176912984811335`*^9, {3.8176916064122405`*^9, 3.817691618472253*^9}, 
   3.817691842615878*^9, 3.817697920666876*^9, 3.8181545360490155`*^9, 
   3.8185561753228855`*^9, 3.8185562794542027`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"644a34f4-33b8-424f-b440-b0f70d2a2457"]
}, Open  ]],

Cell[TextData[{
 "We use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "\[Psi]"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox[
       RowBox[{"dE", "/", "dt"}], 
       RowBox[{"d\[Psi]", "/", "dt"}]], "d\[Psi]"}]}]}], TraditionalForm]],
  ExpressionUUID->"844e1447-9e30-42f8-beb4-441007ebb8eb"]
}], "Text",
 CellChangeTimes->{{3.8176911721471753`*^9, 
  3.81769119401104*^9}},ExpressionUUID->"7e81481c-8fee-4265-a40f-\
e2931f2099a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Psi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", "   ", "\[Mu]r"}], 
      RowBox[{"15", " ", "M", " ", 
       SuperscriptBox["p", 
        RowBox[{"7", "/", "2"}]]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", "2"], "-", "1"}], ")"}], "I2"}], "+", 
      RowBox[{"2", "I3"}], "+", 
      RowBox[{"11", "I4"}]}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817691163570979*^9, 3.8176911647577734`*^9}, {
   3.817691196451377*^9, 3.8176912277019634`*^9}, {3.81769127863149*^9, 
   3.8176912797416973`*^9}, {3.8176949653668776`*^9, 
   3.8176949693447437`*^9}, {3.817695013011498*^9, 3.8176950145749555`*^9}, 
   3.8185563072153625`*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"fcaf7e1a-2417-4ec9-a991-f1cf9fab00b4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"96", "+", 
      RowBox[{"292", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"37", " ", 
       SuperscriptBox["e", "4"]}]}], ")"}], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", "\[Mu]r"}], 
   RowBox[{"15", " ", "M", " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.8176912282533164`*^9, 3.8176912801333385`*^9, {3.817694946404273*^9, 
   3.817694970246557*^9}, 3.817695015939185*^9, 3.818556312584917*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"5e0d82e2-2f50-4549-b8e7-46f1f0e10dbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pt", "=", 
  RowBox[{
   FractionBox["P\[Psi]", "Tt"], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817691230757243*^9, 3.817691242701211*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"b89013d4-1ac0-430a-be1d-1758a4487bc3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{"96", "+", 
     RowBox[{"292", " ", 
      SuperscriptBox["e", "2"]}], "+", 
     RowBox[{"37", " ", 
      SuperscriptBox["e", "4"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], "3"], " ", "\[Mu]r"}], 
  RowBox[{"15", " ", 
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", "5"]}]]], "Output",
 CellChangeTimes->{{3.8176912389514337`*^9, 3.8176912430713873`*^9}, 
   3.8176912869954863`*^9, 3.8176916227625437`*^9, 3.817694975937461*^9, 
   3.81769502021497*^9, 3.8185563172812014`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"62e6c37e-a0eb-4cb0-bc45-c543bca8c7df"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["GW:angular momentum  flux", "Section",
 CellChangeTimes->{{3.817685531961299*^9, 3.817685533631702*^9}, 
   3.87031974501516*^9, {3.870319953757022*^9, 
   3.8703199716987963`*^9}},ExpressionUUID->"907b9617-9f50-41a5-bd73-\
4ec0aafef627"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iij3t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Iij", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    "derivative"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.81768563688597*^9, 3.8176857458283234`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"5c8a937a-f880-4599-803b-af797ae6d949"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", "M", " ", 
        SuperscriptBox["p", 
         RowBox[{"5", "/", "2"}]]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "-", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "+", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"32", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"256", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
              " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"32", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", 
             RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "-", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "+", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"10", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"12", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
             RowBox[{"2", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"6", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1024", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"34", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"10", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"14", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"6", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"256", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "-", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]tp", "+", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}],
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
              " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1024", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Theta]tp", "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"34", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"10", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"7", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
             RowBox[{"14", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"6", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", "e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Theta]tp"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", "\[Mu]r", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"M", " ", 
       SuperscriptBox["p", 
        RowBox[{"5", "/", "2"}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8176856959912543`*^9, 3.8176857376186066`*^9}, 
   3.8176857976036444`*^9, 3.818557024340025*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"622334e9-b4bc-4082-aaae-2d67ac768a88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iij2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Iij", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    "derivative"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817685848120961*^9, 3.8176858500460033`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"ad34795f-0e08-4570-b870-47f3d3037a3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", 
          RowBox[{"M", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"M", " ", "\[Mu]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{"e", "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "e"}], "+", 
                  RowBox[{"2", " ", "e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                  "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sin", "[", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"p", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "32"], " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Theta]tp", "-", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Theta]tp", "+", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"e", "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], 
             " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}]}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "-", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "+", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"128", " ", "p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"26", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"10", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"5", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"5", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}]}], "]"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}]}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"p", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "32"], " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Theta]tp", "-", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Theta]tp", "+", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"e", "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], 
             " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}]}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "-", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "+", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"p", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"\[Mu]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{"e", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]tp", "-", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]tp", "+", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"e", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
         RowBox[{"32", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sin", "[", 
                RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"256", " ", "p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"96", " ", "e", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "-", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "+", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["e", "2"]}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    SuperscriptBox["e", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["e", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], ")"}]}],
                     "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["e", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["e", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["e", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["e", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"128", " ", "p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"3", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"26", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"10", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"5", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"5", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "-", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"\[Chi]", "[", "t", "]"}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Theta]tp"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}]}], "]"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]tp", "+", 
                  RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}]}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"256", " ", "p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Mu]r", " ", 
       RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "-", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Theta]tp", "+", 
             RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"96", " ", "e", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "-", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Theta]tp", "+", 
                   RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"e", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["e", "2"]}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    SuperscriptBox["e", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["e", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], ")"}]}],
                     "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["e", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["e", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]tp", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["e", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["e", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Psi]", "[", "t", "]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "p"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Mu]r", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "e"}], "+", 
            RowBox[{"2", " ", "e", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                 RowBox[{"\[Psi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[Chi]", "[", "t", "]"}]}], "+", 
              RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8176860785146112`*^9, 3.818557378876443*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"6917a472-8172-4260-bef6-c0d39fbd8384"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"5", "\[Mu]r", " ", "M"}]]}], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"LeviCivitaTensor", "[", "3", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{"Iij2t", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "m"}], "]"}], "]"}], 
         RowBox[{"Iij3t", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "m"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.817686198629884*^9, 3.817686305179701*^9}, {
   3.8176981405071087`*^9, 3.8176981459107327`*^9}, 3.8176983665374956`*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"9eccfe88-638c-4e1b-89b6-536b0c69fca0"],

Cell[BoxData[
 RowBox[{"Lzt", "=", 
  RowBox[{
   RowBox[{"Lt", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817697735285717*^9, 3.8176977419794426`*^9}, 
   3.817698377694376*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"7a9d1bf7-ff71-4557-bed6-1649f423985e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lt", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8185604863323264`*^9, 3.818560487550112*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"0ca752bf-a5a4-4608-ab3d-60e959f33d8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lzt", "=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]]}], 
   FractionBox[
    RowBox[{"4", " ", "\[Mu]r", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       SuperscriptBox["e", "2"], "+", 
       RowBox[{"12", " ", "e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["p", 
      RowBox[{"7", "/", "2"}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.818561944515415*^9, 3.81856198443128*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"8f24b1cf-78e3-4cc0-8dfb-80f70b65b294"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", "\[Mu]r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      SuperscriptBox["e", "2"], "+", 
      RowBox[{"12", " ", "e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"5", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.818560466016271*^9, 3.8185605882060385`*^9, {3.818561966226631*^9, 
   3.8185619857369614`*^9}},
 CellLabel->
  "Out[148]=",ExpressionUUID->"0de3f3cc-0993-4fea-9fce-efaadf8b541b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["Lzt", "\[Psi]t"], "/.", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "t", "]"}], "\[Rule]", "\[Psi]"}]}], "/.", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Psi]", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "e"]}]}], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", "\[Psi]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"x", "-", "1"}], "e"], ")"}], "2"]}], "-", "1"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8176976759373274`*^9, 3.81769770448947*^9}, {
  3.8176977460369368`*^9, 3.817697771098653*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"57f424d1-bd83-40a0-890e-ee5337c274a2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["e", "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]r", " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{"5", " ", "M", " ", 
   SuperscriptBox["p", "2"]}]]], "Output",
 CellChangeTimes->{
  3.8176976852371035`*^9, {3.817697749827343*^9, 3.817697772205364*^9}, 
   3.817699841475011*^9, {3.818561969976942*^9, 3.8185619897427597`*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"77c155f5-6082-4db4-8097-54dd10aedeb6"]
}, Open  ]],

Cell[TextData[{
 StyleBox["We use ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "z\[Psi]"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["dL", "z"], "/", "dt"}], 
       RowBox[{"d\[Psi]", "/", "dt"}]], "d\[Psi]"}]}]}], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "d86b6e73-0042-4607-9890-42f65a38d236"]
}], "Text",
 CellChangeTimes->{{3.8176978196171403`*^9, 
  3.8176978337677975`*^9}},ExpressionUUID->"759fe8ed-404a-43c0-a83b-\
5d19fde575a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lz\[Psi]", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", "\[Mu]r", " ", 
      RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
     RowBox[{"5", "M", " ", 
      SuperscriptBox["p", "2"]}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], "I1"}], "+", 
     RowBox[{"3", "I3"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8176978467274537`*^9, 3.817697891752219*^9}, {
   3.8176998563414764`*^9, 3.817699878369164*^9}, 3.8185620059403954`*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"56417c48-b9f6-40c5-9d50-a0d806ba793f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], " ", "\[Pi]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", "\[Mu]r", " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"5", " ", "M", " ", 
    SuperscriptBox["p", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.817697928727499*^9, {3.8176998570753117`*^9, 3.817699879207897*^9}, 
   3.81856200773656*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"5c811bfb-d625-4c5a-b927-2dc552e3ebe8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lt", "=", 
  RowBox[{
   FractionBox["Lz\[Psi]", "Tt"], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.817697934517169*^9, 3.8176979518372374`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"5715deea-a632-4dcb-93c7-9eeefe4b224e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["e", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", "\[Mu]r", " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"5", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["p", 
     RowBox[{"7", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.817697947477158*^9, 3.817697952218455*^9}, {
   3.8176998592962847`*^9, 3.81769988171269*^9}, 3.818562016604154*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"2053e3b3-8b83-465f-a5f4-0e1611602e9d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8145842197948236`*^9, 
  3.8145842223864884`*^9}},ExpressionUUID->"7d35fa38-8c21-42cf-8bf6-\
60fa45357181"]
}, Closed]],

Cell[CellGroupData[{

Cell["EM: energy flux", "Section",
 CellChangeTimes->{{3.8181476528688707`*^9, 3.8181476551142845`*^9}, 
   3.870319749995025*^9, {3.870320010059494*^9, 
   3.8703200122035236`*^9}},ExpressionUUID->"c0cf73f8-5e5c-4c95-b28d-\
fabbfc96c6a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zi", "=", 
  RowBox[{
   RowBox[{"r", "[", "t", "]"}], 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"ed811e6a-f0bc-4c75-b54c-573ef9a9fd62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
    RowBox[{"r", "[", "t", "]"}]}], ",", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]], " ", 
    RowBox[{"r", "[", "t", "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
    RowBox[{"r", "[", "t", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8181537971025057`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"ff8a2d13-a7dd-4d84-b23c-5cb9c72105cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zi2t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"zi", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    "derivative"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.8181538829887714`*^9, {3.818153983630371*^9, 3.8181540474870014`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"e7f6cf4a-7574-4ef0-b083-1035d8d58cfc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Theta]tp", "-", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Theta]tp", "+", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
      "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]}], 
    RowBox[{"64", " ", "M", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]tp"}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Theta]tp", "-", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Theta]tp", "+", 
            RowBox[{"\[Chi]", "[", "t", "]"}]}], ")"}]}], "]"}]}], ")"}], 
      "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], 
    RowBox[{"64", " ", "M", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]}], 
    RowBox[{"M", " ", 
     SuperscriptBox["p", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8181540353463554`*^9, 3.8181540486090083`*^9}, 
   3.8185621093309608`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"cdb5f3f8-3105-4956-bebb-54dafd7027dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pem", "=", 
  RowBox[{
   RowBox[{
    FractionBox["2", "3"], 
    SuperscriptBox["\[Mu]r", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Q", "-", "q"}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"zi2t", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"zi2t", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ")"}]}], " ", "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8181538879734216`*^9, 3.81815392261656*^9}, {
  3.8181540535559216`*^9, 3.8181540834790163`*^9}, {3.8181542172635813`*^9, 
  3.818154217874946*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"2a8f0eb1-18b0-4c67-b576-c05bb6a9142e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Mu]r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "4"]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", "4"]}]]], "Output",
 CellChangeTimes->{{3.818154078247269*^9, 3.818154084614901*^9}, 
   3.818154323514347*^9, 3.8185621180580635`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"6003d31f-76a4-46c2-b7a9-a6586c21c46c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["Pem", "\[Psi]t"], "//", "Simplify"}]], "Input",
 CellLabel->
  "In[154]:=",ExpressionUUID->"3937a1e9-b2d7-42bd-b4f4-1df6f0a223a2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "2"]}], 
  RowBox[{"3", " ", "M", " ", 
   SuperscriptBox["p", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.818154983621396*^9, 3.818562123519975*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"62f398ba-7267-4d39-bc99-56cd8ef9fa99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pem\[Psi]", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["\[Mu]r", "2"], " "}], 
    RowBox[{"3", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"5", "/", "2"}]]}]], "I2"}]}]], "Input",
 CellChangeTimes->{{3.81815485911806*^9, 3.8181548670021305`*^9}, {
   3.8181549356180296`*^9, 3.8181549429818773`*^9}, {3.818154981722455*^9, 
   3.8181549961990175`*^9}, 3.8185621365358987`*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"5634ceb9-feac-44c6-862c-b123e915086f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["e", "2"]}], ")"}], " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]r", "2"]}], 
  RowBox[{"3", " ", "M", " ", 
   SuperscriptBox["p", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{{3.818154938463542*^9, 3.8181549433369284`*^9}, 
   3.818154997066208*^9, 3.8185621422370667`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"28cee40d-07b0-4006-a7e7-efa303cd913d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pemt", "=", 
  RowBox[{
   FractionBox["Pem\[Psi]", "Tt"], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.818155003238165*^9, 3.818155022395472*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"a28ebdb0-01e3-4422-94a9-d2b410719149"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["e", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Mu]r", "2"]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["p", "4"]}]]], "Output",
 CellChangeTimes->{{3.8181550185504293`*^9, 3.818155022772975*^9}, 
   3.8185621455658965`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"7885b7cb-8f0e-4509-a615-2a0d32fafc80"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["EM:angular momentum  flux", "Section",
 CellChangeTimes->{{3.8181476612769213`*^9, 3.818147664149151*^9}, {
  3.870319780837921*^9, 3.8703197815162573`*^9}, {3.870320021473378*^9, 
  3.8703200253274326`*^9}},ExpressionUUID->"cf16cb55-678b-4602-a3ff-\
7cb7f3377de7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zit", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"zi", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    "derivative"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8181542995739117`*^9, 3.818154309596674*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"06032e94-ec04-4a22-bb27-6794f1dfa790"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], " ", 
        RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SqrtBox["p"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}]], ",", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SqrtBox["p"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}]}]]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}]], " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Chi]", "[", "t", "]"}], "-", 
           RowBox[{"\[Psi]", "[", "t", "]"}]}], "]"}]}]}], ")"}]}], 
     SqrtBox["p"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8181543113537436`*^9, 3.818562215140071*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"f1550713-efbc-48d4-8626-06b0af2b1192"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lem", "=", 
  RowBox[{
   RowBox[{
    FractionBox["2", "3"], 
    SuperscriptBox["\[Mu]r", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Q", "-", "q"}], ")"}], "2"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"LeviCivitaTensor", "[", "3", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k", ",", "l"}], "]"}], "]"}], 
         RowBox[{"zit", "[", 
          RowBox[{"[", "k", "]"}], "]"}], 
         RowBox[{"zi2t", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8181542213072453`*^9, 3.818154296618618*^9}, {
   3.8181543374710674`*^9, 3.8181543773589287`*^9}, 3.818154842112109*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"1ed9a0c1-1e9a-4515-8dca-cacb3fb6456c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox["\[Mu]r", "2"], " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", "M", " ", 
      SuperscriptBox["p", 
       RowBox[{"5", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]tp"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox["\[Mu]r", "2"], " ", 
      RowBox[{"Cos", "[", "\[Theta]tp", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Chi]", "[", "t", "]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", "M", " ", 
      SuperscriptBox["p", 
       RowBox[{"5", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]tp"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"\[Chi]", "[", "t", "]"}], "]"}], "2"]}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Chi]", "[", "t", "]"}]}], "]"}]}]]}]]}], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["\[Mu]r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
    RowBox[{"3", " ", "M", " ", 
     SuperscriptBox["p", 
      RowBox[{"5", "/", "2"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.81815437154917*^9, 3.818154381656787*^9}, 
   3.8181548465326614`*^9, 3.8185622584638133`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"4dcb70b4-6abb-4a19-ab64-99af272b0d3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lem", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8181543860720277`*^9, 3.8181543924791393`*^9}, {
  3.818154839389347*^9, 3.8181548532449093`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"01303ef1-fe7c-496f-b9ce-17187ca99da5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], "3"], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{"3", " ", "M", " ", 
   SuperscriptBox["p", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{{3.818154389086193*^9, 3.8181543928128405`*^9}, {
   3.8181548466493487`*^9, 3.8181548537046766`*^9}, 3.8185622655577917`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"b957ed11-feea-4d73-91b0-20dba5d28600"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Lem", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "\[Psi]t"], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.818155204464615*^9, 3.81815521516389*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"95c2f786-c936-442e-b737-149420d4fb26"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
    SuperscriptBox["\[Mu]r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Psi]", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"3", " ", "p"}]]}]], "Output",
 CellChangeTimes->{{3.818155211550721*^9, 3.818155215664572*^9}, 
   3.8185622724668922`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"b2edbf41-0757-4735-9d9a-12eb3a4b292d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lemz\[Psi]", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     SuperscriptBox["\[Mu]r", "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
    RowBox[{"3", " ", "p"}]], "I1"}]}]], "Input",
 CellChangeTimes->{{3.8181552186360903`*^9, 3.818155233877323*^9}, 
   3.81856228757129*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"59bec46c-ba4e-43f4-bf8d-af8a3826d9ca"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
   SuperscriptBox["\[Mu]r", "2"], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{"3", " ", "p"}]]], "Output",
 CellChangeTimes->{3.8181552344124327`*^9, 3.8181552846925592`*^9, 
  3.818562292380777*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"18d41c34-7df0-41df-9a2c-a84b5352e70e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lemzt", "=", 
  RowBox[{
   FractionBox["Lemz\[Psi]", "Tt"], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.818155309959364*^9, 3.818155325366715*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"b355ec20-1e77-4fc6-89a3-00db79326118"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]r", "2"], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{"3", " ", "M", " ", 
   SuperscriptBox["p", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{{3.818155321523258*^9, 3.8181553258205023`*^9}, 
   3.8185623007051663`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"57b11ce6-be28-4ae4-89aa-d89365788dc4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["the change rate of eccentricity and radial orbital frequency", "Section",
 CellChangeTimes->{
  3.8183242599612083`*^9, {3.8703200470176463`*^9, 
   3.8703200490032854`*^9}},ExpressionUUID->"684db94d-5408-4555-8b7a-\
d2fa4dfc785d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"\[CapitalPi]", "=", 
   RowBox[{"2", "\[Pi]", " ", "M", " ", "\[Nu]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8183252206604548`*^9, 
  3.8183252316341305`*^9}},ExpressionUUID->"95391f2b-3b2b-4c8b-9f22-\
826c57e3921c"],

Cell[TextData[Cell[BoxData[{
 StyleBox["\:8f68\:9053\:80fd\:91cf",
  FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
 RowBox[{"Ek", "=", 
  RowBox[{"1", "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "p"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}]}]}]}]}],
 CellChangeTimes->{{3.8177002659731503`*^9, 3.8177002705218925`*^9}, {
  3.817701059884658*^9, 3.8177010839641113`*^9}, {3.818554563003547*^9, 
  3.8185546392604895`*^9}},ExpressionUUID->"e65556f1-5d7b-4976-9792-\
a7676a7a0bbd"]], "Text",
 CellChangeTimes->{{3.8286649648406196`*^9, 
  3.8286649806939993`*^9}},ExpressionUUID->"da538583-e3b0-46b8-b437-\
f867d33397b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Pi]", " ", "\[Nu]"}], "\[Equal]", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}]], "M"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], "p"], ")"}], 
        RowBox[{"3", "/", "2"}]]}]}], ",", "p"}], "]"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8441376945883503`*^9, 3.8441377478916063`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b6001909-23b5-4a0c-adc4-bb1ec4978915"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "\[Pi]"}]]}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"2", "/", "3"}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"2", "/", "3"}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"2", "/", "3"}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844137730016799*^9, 3.844137748378738*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"57f3e5e4-a88c-473c-a553-b0d333bc949f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"here", " ", "X"}], "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "qQ"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " "}]}]], "Input",
 CellChangeTimes->{{3.84413777079528*^9, 
  3.8441377864038763`*^9}},ExpressionUUID->"dd0db2ef-873d-4848-a814-\
ca2fe67ba216"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ek", "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "M", " ", "\[Nu]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]], "X"}]}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8183160886065216`*^9, 3.818316093376259*^9}, {
   3.818316129636464*^9, 3.818316180276685*^9}, {3.8183162626820073`*^9, 
   3.818316263786808*^9}, 3.818562490442701*^9, {3.8185626227997446`*^9, 
   3.8185626285967607`*^9}, {3.844137790730873*^9, 3.84413781355014*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"74f61e8d-5699-49f5-8d78-e97137e574ab"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
    SuperscriptBox["\[Nu]", 
     RowBox[{"2", "/", "3"}]]}], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", "X"}]]}]], "Output",
 CellChangeTimes->{
  3.818316182217272*^9, 3.8183162641762133`*^9, 3.818562491683085*^9, {
   3.818562624976923*^9, 3.8185626290994163`*^9}, {3.8286644978818445`*^9, 
   3.8286645117860284`*^9}, {3.844137792808182*^9, 3.84413781436092*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"7832cdd4-4059-4e2c-a627-84f1cf9a6fde"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\:80fd\:91cf\:968f\:65f6\:95f4\:7684\:53d8\:5316\:7387", "\:ff1a", 
   FractionBox[
    RowBox[{"d", " ", "E"}], 
    RowBox[{"d", " ", "t"}]]}], TraditionalForm]],
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"4b49d6cf-efc3-43d5-8e0f-d9ca18f35917"]], "Text",
 CellChangeTimes->{{3.8286650720153*^9, 
  3.8286650923866744`*^9}},ExpressionUUID->"94f9c5ad-6c5e-41eb-abd8-\
cb1ee88b2ebc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["M", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Nu]", "[", "t", "]"}], 
          RowBox[{"2", "/", "3"}]]}], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", "X"}]]}], ",", "t"}], "]"}], "/.", 
    RowBox[{"X", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], " ", "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.844137826741291*^9, 3.844137858767641*^9}, 
   3.8441382819279385`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"076d98eb-287c-4dbe-9e0d-f0fc249a4667"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Pi]"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{
     SuperscriptBox["\[Nu]", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"\[Nu]", "[", "t", "]"}], 
     RowBox[{"1", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.828665049657689*^9, {3.844137844603472*^9, 3.844137859381082*^9}, 
   3.844138283568889*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"baff1b58-1345-44d1-8067-a47dc628ee63"]
}, Open  ]],

Cell[TextData[{
 StyleBox["\:8f68\:9053\:89d2\:52a8\:91cf",
  FontColor->RGBColor[1, 0, 0]],
 "\n",
 Cell[BoxData[
  RowBox[{"L", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " "}]], 
    SqrtBox["p"], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}]}]],
  CellChangeTimes->{{3.8177002659731503`*^9, 3.8177002705218925`*^9}, {
   3.817701059884658*^9, 3.8177010839641113`*^9}, {3.818554563003547*^9, 
   3.8185546392604895`*^9}},ExpressionUUID->
  "ad9b7d3e-f8e8-4f55-a979-8fc6fdf80a2a"]
}], "Text",
 CellChangeTimes->{{3.828664989469722*^9, 
  3.8286650103159385`*^9}},ExpressionUUID->"5af8ec16-1168-4e10-bd1f-\
7554199e4640"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " "}]], 
     SqrtBox["p"], " ", 
     RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], "/.", 
    RowBox[{"p", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "M", " ", "\[Nu]"}], ")"}], 
        RowBox[{"2", "/", "3"}]]], "X"}]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8183161847915726`*^9, 3.8183162138066516`*^9}, 
   3.818562519906781*^9, {3.828665023145216*^9, 3.828665025736431*^9}, 
   3.828665097857198*^9, 3.8441379271393557`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"14ed4dc7-a5ea-4964-b10d-03a8cc9a9b7b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["e", "2"]}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}]], " ", 
   SqrtBox["X"], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
  RowBox[{
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["\[Nu]", 
    RowBox[{"1", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{{3.818316201164341*^9, 3.818316216076326*^9}, 
   3.818562521443462*^9, 3.828664514714574*^9, {3.828665026553295*^9, 
   3.8286650531490197`*^9}, 3.8286651005720215`*^9, 3.8441379281348486`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d99fb217-4cf1-47f4-ae41-09bea3ad8a36"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
  "\:89d2\:52a8\:91cf\:968f\:65f6\:95f4\:7684\:53d8\:5316\:7387", "\:ff1a", 
   FractionBox["dL", "dt"]}], TraditionalForm]],
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"e7ce13c9-5d87-4f35-816d-a99c97274fa4"]], "Text",
 CellChangeTimes->{{3.8286651081203957`*^9, 
  3.8286651287377033`*^9}},ExpressionUUID->"0cc46cae-de23-4ccc-95fd-\
ef2d305f558c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"e", "[", "t", "]"}], "2"]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}]], 
        SqrtBox["X"], " ", 
        RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"\[Nu]", "[", "t", "]"}], 
         RowBox[{"1", "/", "3"}]]}]], ",", "t"}], "]"}], "/.", 
    RowBox[{"X", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.8185627379238663`*^9, 3.8185627482351303`*^9}, {
   3.844137934783212*^9, 3.8441379445605574`*^9}, 3.844138274383048*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"5bc5b00e-9b89-4dd3-850c-e70afcd18319"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"e", "[", "t", "]"}], " ", 
      RowBox[{"\[Nu]", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["e", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Nu]", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"e", "[", "t", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Nu]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"e", "[", "t", "]"}], "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Nu]", "[", "t", "]"}], 
    RowBox[{"4", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{
  3.818562749404005*^9, 3.828665060465168*^9, {3.8441379398151836`*^9, 
   3.844137946258842*^9}, 3.8441382761738663`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"67589dfe-6c50-4e7d-b43a-eb365ab2461c"]
}, Open  ]],

Cell[TextData[{
 StyleBox["\:5f15\:529b\:8f90\:5c04\:80fd\:6d41",
  FontColor->RGBColor[1, 0, 0]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "t"], "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"96", "+", 
        RowBox[{"292", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["e", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], "3"], " ", "\[Mu]r"}], 
     RowBox[{"15", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["p", "5"]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "55dbabc6-8525-4c90-a9b5-b16e189a85c6"]
}], "Text",
 CellChangeTimes->{{3.8286645548203154`*^9, 
  3.8286645763896666`*^9}},ExpressionUUID->"fc09710f-5cca-4b1d-b076-\
aa0771c7ac61"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8286645903044453`*^9},ExpressionUUID->"aa00c088-d73f-44e2-ba31-\
eb6d1bac38dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"292", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["e", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], "3"], " ", "\[Mu]r"}], 
        RowBox[{"15", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["p", "5"]}]], "/.", 
       RowBox[{"p", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", "\[CapitalPi]", ")"}], 
           RowBox[{"2", "/", "3"}]]], "X"}]}]}], "/.", 
      RowBox[{"\[Mu]r", "\[Rule]", 
       RowBox[{"\[Eta]", " ", "M"}]}]}], "/.", 
     RowBox[{"X", "->", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.818563011408319*^9, 3.8185630357559643`*^9}, 
   3.8185636197759943`*^9, 3.828664592205769*^9, 3.8441385108385835`*^9, {
   3.844138553542136*^9, 3.844138586319731*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3ba31f5b-856a-4cb6-b44f-ce30bb8bacd4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"96", "+", 
      RowBox[{"292", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"37", " ", 
       SuperscriptBox["e", "4"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", "\[Eta]", " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"10", "/", "3"}]]}], 
   RowBox[{"15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"7", "/", "2"}]], " ", "M"}]]}]], "Output",
 CellChangeTimes->{{3.8185630125652256`*^9, 3.8185630365458517`*^9}, 
   3.818563621045477*^9, 3.8286645932173953`*^9, 3.844138511735084*^9, {
   3.844138554851079*^9, 3.844138586835536*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"7d057a8e-31e3-4a4b-958a-fa33577a42cc"]
}, Open  ]],

Cell[TextData[{
 StyleBox["\:7535\:78c1\:8f90\:5c04\:80fd\:6d41",
  FontColor->RGBColor[1, 0, 0]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"t", " ", "em"}]], "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Mu]r", "2"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["p", "4"]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "37045a02-8879-4c62-a3f6-cba5140b518a"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "\:4f7f\:7528\:65e0\:91cf\:7eb2\:5316\:7684\:80fd\:91cf\:8868\:8fbe\:5f0f\
\:76f8\:5f53\:4e8e\:5728\:53f3\:8fb9\:4e58\:4ee51", "/", 
    SubscriptBox["\[Mu]", "r"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "316a14f0-dbb9-407d-a3e3-e3054326d8fc"]
}], "Text",
 CellChangeTimes->{{3.8286646648846855`*^9, 3.8286646850777445`*^9}, {
  3.8286654139486656`*^9, 
  3.8286654612773333`*^9}},ExpressionUUID->"c1bbbcb6-b295-4969-80d7-\
9b6850b381f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Mu]r", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["p", "4"]}]], " ", 
       FractionBox["1", "\[Mu]r"]}], "/.", 
      RowBox[{"p", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", "\[CapitalPi]", ")"}], 
          RowBox[{"2", "/", "3"}]]], "X"}]}]}], "/.", 
     RowBox[{"\[Mu]r", "\[Rule]", 
      RowBox[{"\[Eta]", " ", "M"}]}]}], "/.", 
    RowBox[{"X", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.828664637416875*^9, {3.8286654678360147`*^9, 3.828665470367422*^9}, {
   3.844139456168339*^9, 3.844139469161174*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f1258bb4-8918-4cf3-91be-c73a4ceb0f97"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["e", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "\[Eta]", " ", 
   SuperscriptBox["\[CapitalPi]", 
    RowBox[{"8", "/", "3"}]]}], 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]], " ", "M"}]]], "Output",
 CellChangeTimes->{
  3.828664638451649*^9, 3.8286654750505943`*^9, {3.8441394624352865`*^9, 
   3.844139470023956*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"48dfcab4-bb18-472a-af82-2f09a7466f77"]
}, Open  ]],

Cell[TextData[{
 StyleBox["\:5f15\:529b\:8f90\:5c04\:89d2\:52a8\:91cf\:6d41",
  FontColor->RGBColor[1, 0, 0]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "t"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", " ", "Q"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", "\[Mu]r", " ", 
       RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
      RowBox[{"5", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["p", 
        RowBox[{"7", "/", "2"}]]}]]}]}], TraditionalForm]],ExpressionUUID->
  "dc761e7f-2a60-483c-b43c-b24f9e1ae854"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
    "\:4f7f\:7528\:65e0\:91cf\:7eb2\:5316\:7684\:80fd\:91cf\:8868\:8fbe\:5f0f\
\:76f8\:5f53\:4e8e\:5728\:53f3\:8fb9\:4e58\:4ee51", "/", 
     SubscriptBox["\[Mu]", 
      RowBox[{"r", " "}]]}], "M"}], TraditionalForm]],ExpressionUUID->
  "acf170de-7840-44eb-8965-c57c0aaadf6c"]
}], "Text",
 CellChangeTimes->{{3.828664719038782*^9, 3.8286647625721345`*^9}, {
  3.828665483737835*^9, 
  3.828665495271225*^9}},ExpressionUUID->"afd35c80-506b-4a58-9898-\
4a93ad99f5b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["e", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", "\[Mu]r", " ", 
         RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["p", 
          RowBox[{"7", "/", "2"}]]}]]}], " ", "/.", 
      RowBox[{"p", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", "\[CapitalPi]", ")"}], 
          RowBox[{"2", "/", "3"}]]], "X"}]}]}], "/.", 
     RowBox[{"\[Mu]r", "\[Rule]", 
      RowBox[{"\[Eta]", " ", "M"}]}]}], "/.", 
    RowBox[{"X", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.828664767930942*^9, {3.8286655011923*^9, 3.828665510202183*^9}, 
   3.844138399706274*^9, 3.8441394014965687`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"76e07945-c656-49a3-aeca-156305df2b78"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["e", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", "\[Eta]", " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"7", "/", "3"}]], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", "M"}]]}]], "Output",
 CellChangeTimes->{
  3.8286647688131976`*^9, {3.8286655044398823`*^9, 3.8286655114458356`*^9}, 
   3.844138401957676*^9, 3.8441394029848375`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"f1da9d6b-0450-4bd5-b1f7-ce5e4d0849a0"]
}, Open  ]],

Cell[TextData[{
 StyleBox["\:7535\:78c1\:8f90\:5c04\:89d2\:52a8\:91cf\:6d41",
  FontColor->RGBColor[1, 0, 0]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", 
     RowBox[{"t", " ", "em"}]], "=", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox["\[Mu]r", "2"], " ", 
      RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
     RowBox[{"3", " ", "M", " ", 
      SuperscriptBox["p", 
       RowBox[{"5", "/", "2"}]]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "08c91af6-68c7-4ed2-a42e-f2205dd0916d"]
}], "Text",
 CellChangeTimes->{{3.8286647980842543`*^9, 
  3.8286648230465117`*^9}},ExpressionUUID->"3e1f989d-80b4-496f-a7f4-\
9414bc1749c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox["\[Mu]r", "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
        RowBox[{"3", " ", "M", " ", 
         SuperscriptBox["p", 
          RowBox[{"5", "/", "2"}]]}]], 
       FractionBox["1", 
        RowBox[{"\[Mu]r", " ", "M"}]]}], "/.", 
      RowBox[{"p", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", "\[CapitalPi]", ")"}], 
          RowBox[{"2", "/", "3"}]]], "X"}]}]}], "/.", 
     RowBox[{"\[Mu]r", "\[Rule]", 
      RowBox[{"\[Eta]", " ", "M"}]}]}], "/.", 
    RowBox[{"X", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{3.8286648341785164`*^9, 3.828665515097006*^9, 
  3.8441384059667344`*^9, 3.844139611839615*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"f5a40932-3f29-4304-90f9-a04fc7c8885b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "\[Eta]", " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"5", "/", "3"}]], " ", 
    RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", "M"}]]}]], "Output",
 CellChangeTimes->{3.8286648351701307`*^9, 3.8286655159017286`*^9, 
  3.844138407268651*^9, 3.8441396131320486`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"baf49638-dd9e-4147-aad1-01014c67f827"]
}, Open  ]],

Cell[TextData[{
 StyleBox["\:6c42\:89e3 ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   FractionBox["d\[Nu]", "dt"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "a45372d8-8e43-4de1-a37e-5b1df0104faa"]
}], "Text",
 CellChangeTimes->{{3.8286648577744265`*^9, 
  3.828664881939334*^9}},ExpressionUUID->"15ebb2d9-d8ac-48a2-b873-\
545e5982e261"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["M", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Pi]"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"q", " ", "Q"}]}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "\[Nu]t"}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Nu]", 
           RowBox[{"1", "/", "3"}]]}]]}], "==", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"96", "+", 
             RowBox[{"292", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["e", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"q", " ", "Q"}]}], ")"}], 
            RowBox[{"4", "/", "3"}]], " ", "\[Eta]", " ", 
           SuperscriptBox["\[CapitalPi]", 
            RowBox[{"10", "/", "3"}]]}], 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]], " ", "M"}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"q", " ", "Q"}]}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "\[Eta]", " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"8", "/", "3"}]]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", "M"}]]}]}], ",", "\[Nu]t"}], "]"}], 
    "//", "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.8441398288221407`*^9, {3.844139924862641*^9, 3.844140023715989*^9}, {
   3.844140190700121*^9, 3.8441401914389453`*^9}, {3.8441402259292164`*^9, 
   3.8441402294852715`*^9}, {3.84414056398931*^9, 3.844140582126634*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"6eeb17ae-b274-4e22-a262-b0e7da6eef85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Nu]t", "\[Rule]", 
    FractionBox[
     RowBox[{"\[Eta]", " ", 
      SuperscriptBox["\[Nu]", 
       RowBox[{"1", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["e", "2"], "+", 
           SuperscriptBox["e", "4"]}], ")"}], " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["e", "2"], "+", 
           SuperscriptBox["e", "4"]}], ")"}], " ", "q", " ", "Q"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["e", "2"], "+", 
           SuperscriptBox["e", "4"]}], ")"}], " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"292", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["e", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[CapitalPi]", 
          RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"8", "/", "3"}]]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"7", "/", "2"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"5", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Pi]"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8441399954524174`*^9, 3.844140024297517*^9}, 
   3.8441401919174004`*^9, 3.844140230154815*^9, {3.8441405687998023`*^9, 
   3.844140583846528*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"b0f28390-c1c6-4357-b284-9c443553726f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[Eta]", " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["e", "2"], "+", 
            SuperscriptBox["e", "4"]}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["e", "2"], "+", 
            SuperscriptBox["e", "4"]}], ")"}], " ", "q", " ", "Q"}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["e", "2"], "+", 
            SuperscriptBox["e", "4"]}], ")"}], " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"292", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"q", " ", "Q"}]}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"8", "/", "3"}]]}], 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"5", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", "/", "3"}]]}]], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", " ", "Q"}]}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"96", "+", 
          RowBox[{"292", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["e", "4"]}]}], ")"}], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["\[CapitalPi]", 
         RowBox[{"10", "/", "3"}]]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"5", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]]}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8441401626584454`*^9, 3.8441401866231804`*^9}, {
   3.844140276195284*^9, 3.844140276365172*^9}, 3.8441405890246983`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"04daf25f-89b1-45ae-b4e0-9ae399cafd64"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["e", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", "\[Eta]", " ", 
   SuperscriptBox["\[Nu]", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["\[CapitalPi]", 
    RowBox[{"8", "/", "3"}]]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]], " ", 
   SuperscriptBox["M", 
    RowBox[{"5", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"2", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{{3.8441401703867884`*^9, 3.844140186990857*^9}, 
   3.8441402770085983`*^9, 3.844140590031932*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"34765993-724f-4341-8e69-141be4a8db4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["M", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Pi]"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Nu]t"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Nu]", 
          RowBox[{"1", "/", "3"}]]}]], "==", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"292", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], "3"], " ", "\[Eta]", " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"10", "/", "3"}]]}], 
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]], " ", "M"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", "\[Eta]", " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"8", "/", "3"}]]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", "M"}]]}]}], ",", "\[Nu]t"}], "]"}], 
    "//", "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.818324512527504*^9, 3.818324513070745*^9}, {
   3.818562891044628*^9, 3.818562892448103*^9}, {3.8185635318843765`*^9, 
   3.8185636309494276`*^9}, 3.828665546897296*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"a79ab45f-f279-4068-b76e-3640c7c88f5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Nu]t", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
      SuperscriptBox["\[Nu]", 
       RowBox[{"1", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"292", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["e", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalPi]", 
          RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"8", "/", "3"}]]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"7", "/", "2"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"5", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Pi]"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.81832558893754*^9, 3.818563647773396*^9, 
  3.8286655487520285`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"c2108e69-ff6e-48a2-83e9-dc0af544935c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
     SuperscriptBox["\[Nu]", 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"96", "+", 
          RowBox[{"292", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["e", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalPi]", 
         RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
     SuperscriptBox["\[CapitalPi]", 
      RowBox[{"8", "/", "3"}]]}], 
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"7", "/", "2"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"5", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}]], "/.", 
   RowBox[{"Q", "\[Rule]", "0"}]}], "/.", 
  RowBox[{"q", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.8183256053112707`*^9, 3.8183256136953115`*^9}, 
   3.818563661324834*^9},
 CellLabel->
  "In[183]:=",ExpressionUUID->"a255b9e1-92c9-4632-b002-f86631b3fcf9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"96", "+", 
     RowBox[{"292", " ", 
      SuperscriptBox["e", "2"]}], "+", 
     RowBox[{"37", " ", 
      SuperscriptBox["e", "4"]}]}], ")"}], " ", "\[Eta]", " ", 
   SuperscriptBox["\[Nu]", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["\[CapitalPi]", 
    RowBox[{"10", "/", "3"}]]}], 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"7", "/", "2"}]], " ", 
   SuperscriptBox["M", 
    RowBox[{"5", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"2", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{{3.8183256073708415`*^9, 3.8183256146643066`*^9}, 
   3.818563662886363*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"faab66f7-9b19-4862-8b2d-d797031bbf30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
      SuperscriptBox["\[Nu]", 
       RowBox[{"1", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"292", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["e", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalPi]", 
          RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"8", "/", "3"}]]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"7", "/", "2"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"5", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Pi]"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}]], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "+", 
         RowBox[{"292", " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["e", "4"]}]}], ")"}], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"10", "/", "3"}]]}], 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"5", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", "/", "3"}]]}]]}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.818325628575143*^9, 3.818325637687682*^9}, {
   3.8185637365689354`*^9, 3.818563743304467*^9}, {3.8185637994065323`*^9, 
   3.8185638009406986`*^9}, {3.818563885363267*^9, 3.818563892959564*^9}, 
   3.828665575296274*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"e3f576f3-6760-4d61-ae44-4b5002c65c53"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
    SuperscriptBox["\[Nu]", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"8", "/", "3"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"5", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Pi]"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{{3.818325634411895*^9, 3.8183256381031075`*^9}, 
   3.818563745000081*^9, 3.818563801786957*^9, 3.818563894002286*^9, 
   3.8286655771071773`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a2acff6d-da14-4baa-b737-73a28ad7d133"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["e", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"8", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"5", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", "/", "3"}]]}]]}], "/.", 
    RowBox[{"\[Nu]", "\[Rule]", 
     FractionBox["\[CapitalPi]", 
      RowBox[{"2", "\[Pi]", " ", "M"}]]}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.8286656565561733`*^9, 3.828665665030393*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"ffe594d8-2554-4e17-b11d-9656239ab423"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
    SuperscriptBox["\[CapitalPi]", "3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["M", "2"], " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.8286656575421753`*^9, 3.828665665402252*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"1446a807-14ab-4eb9-baef-a1a25b1019ce"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\:6c42\:89e3", " ", 
   FractionBox["de", "dt"]}], TraditionalForm]],
 FormatType->"TraditionalForm",
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"26e08c05-dee2-4424-9e69-630d97eca097"]], "Text",
 CellChangeTimes->{{3.828664908212762*^9, 
  3.8286649208067684`*^9}},ExpressionUUID->"02b88f69-d33b-4082-a461-\
6c6a0df3718f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
      SuperscriptBox["\[Nu]", 
       RowBox[{"1", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"292", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["e", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalPi]", 
          RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"8", "/", "3"}]]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"7", "/", "2"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"5", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Pi]"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}]], "/.", 
    RowBox[{"\[Nu]", "\[Rule]", 
     FractionBox["\[CapitalPi]", 
      RowBox[{"2", "\[Pi]", " ", "M"}]]}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{3.828665825890273*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"6084b41a-cc84-4692-a9a2-6ad027da739c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"96", "+", 
        RowBox[{"292", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["e", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalPi]", "3"]}], 
  RowBox[{"10", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"7", "/", "2"}]], " ", 
   SuperscriptBox["M", "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8286658268387136`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"4fe165b2-28d1-4270-92e4-c2287015d396"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"q", " ", "Q"}]}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"Sin", "[", "\[Theta]tp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "e", " ", "\[Nu]", " ", "et"}], "-", 
            "\[Nu]t", "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", "\[Nu]t"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["M", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Pi]"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]], " ", 
          SuperscriptBox["\[Nu]", 
           RowBox[{"4", "/", "3"}]]}]], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"q", " ", "Q"}]}], ")"}], 
             RowBox[{"4", "/", "3"}]], " ", "\[Eta]", " ", 
            SuperscriptBox["\[CapitalPi]", 
             RowBox[{"7", "/", "3"}]], " ", 
            RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], "2"], " ", "M"}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"q", " ", "Q"}]}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", "\[Eta]", " ", 
           SuperscriptBox["\[CapitalPi]", 
            RowBox[{"5", "/", "3"}]], " ", 
           RowBox[{"Sin", "[", "\[Theta]tp", "]"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["e", "2"]}], ")"}], " ", "M"}]]}]}], ",", "et"}], 
      "]"}], "/.", 
     RowBox[{"\[Nu]t", "\[Rule]", 
      FractionBox[
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["e", "2"], "+", 
             SuperscriptBox["e", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["e", "2"], "+", 
             SuperscriptBox["e", "4"]}], ")"}], " ", "q", " ", "Q"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["e", "2"], "+", 
             SuperscriptBox["e", "4"]}], ")"}], " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"96", "+", 
             RowBox[{"292", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["e", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"q", " ", "Q"}]}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["\[CapitalPi]", 
            RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalPi]", 
         RowBox[{"8", "/", "3"}]]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"5", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]]}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.818326946192732*^9, 3.8183269961482053`*^9}, {
   3.8185640166184125`*^9, 3.8185641500203257`*^9}, {3.8286657736268015`*^9, 
   3.828665790688696*^9}, 3.8286658332091837`*^9, {3.8441407918474913`*^9, 
   3.844140856559411*^9}, {3.844140888357559*^9, 3.8441409194695826`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"9e4279a4-3ca9-4cac-af21-4be9bd0d253c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"et", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15", " ", "e", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"5", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"2", "/", "3"}]]}]], 
      RowBox[{"\[Eta]", " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"5", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", "\[Pi]", " ", 
          "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", "q", " ", "Q"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             SuperscriptBox["Q", "2"]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["e", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"q", " ", "Q"}]}], ")"}], 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"2", "/", "3"}]]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["e", "2"], "+", 
               SuperscriptBox["e", "4"]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["e", "2"], "+", 
               SuperscriptBox["e", "4"]}], ")"}], " ", "q", " ", "Q"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["e", "2"], "+", 
               SuperscriptBox["e", "4"]}], ")"}], " ", 
             SuperscriptBox["Q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"96", "+", 
               RowBox[{"292", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["e", "4"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"q", " ", "Q"}]}], ")"}], 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", "\[CapitalPi]"}]}], 
        ")"}]}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8183269712650895`*^9, 3.818326996679593*^9}, 
   3.818564153499016*^9, 3.8286657923820553`*^9, 3.8286658345563035`*^9, 
   3.8441409272517567`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"4b1b1a98-6c61-4d75-8ab6-667a2c580a43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"15", " ", "e", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"5", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Pi]"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["\[Nu]", 
           RowBox[{"2", "/", "3"}]]}]]}], "\[Eta]", " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"5", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", "\[Pi]", " ", 
          "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", "q", " ", "Q"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             SuperscriptBox["Q", "2"]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["e", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"q", " ", "Q"}]}], ")"}], 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"2", "/", "3"}]]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["e", "2"], "+", 
               SuperscriptBox["e", "4"]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["e", "2"], "+", 
               SuperscriptBox["e", "4"]}], ")"}], " ", "q", " ", "Q"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["e", "2"], "+", 
               SuperscriptBox["e", "4"]}], ")"}], " ", 
             SuperscriptBox["Q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"96", "+", 
               RowBox[{"292", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["e", "4"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"q", " ", "Q"}]}], ")"}], 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", "\[CapitalPi]"}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"304", "+", 
          RowBox[{"121", " ", 
           SuperscriptBox["e", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", "Q"}]}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", "\[Eta]", " ", 
        SuperscriptBox["\[CapitalPi]", 
         RowBox[{"8", "/", "3"}]]}], 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", "M"}]]}], "/.", 
     RowBox[{"\[Nu]", "\[Rule]", 
      FractionBox["\[CapitalPi]", 
       RowBox[{"2", "\[Pi]", " ", "M"}]]}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.844141104881998*^9, 3.844141183959197*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"c648c5bb-f0f0-4825-811c-9fd3971c9f49"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", "\[Eta]", " ", 
    SuperscriptBox["\[CapitalPi]", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "M"}]]}]], "Output",
 CellChangeTimes->{{3.844141127741254*^9, 3.844141185685135*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"f59d7275-4e80-43be-9cd4-e449a48ab13a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"30", " ", "e", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["M", "2"], " ", "\[Nu]"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
     SuperscriptBox["\[CapitalPi]", 
      RowBox[{"5", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "20"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
        SuperscriptBox["M", 
         RowBox[{"4", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["e", "2"]}]}], ")"}], " ", 
        SuperscriptBox["M", 
         RowBox[{"4", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"4", "/", "3"}]], " ", 
        SuperscriptBox["\[CapitalPi]", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["e", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "+", 
              RowBox[{"292", " ", 
               SuperscriptBox["e", "2"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["e", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalPi]", 
             RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalPi]", 
          RowBox[{"4", "/", "3"}]]}], "\[Pi]"], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["e", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "+", 
              RowBox[{"292", " ", 
               SuperscriptBox["e", "2"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["e", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalPi]", 
             RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalPi]", 
          RowBox[{"4", "/", "3"}]]}], "\[Pi]"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{"304", "+", 
         RowBox[{"121", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Eta]", " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"8", "/", "3"}]]}], 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", "M"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], "2"]}]}], "//", "PowerExpand"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.8183271334249325`*^9, 3.818327139333404*^9}, 
   3.818564184289853*^9, {3.818564231628959*^9, 3.81856424537521*^9}, 
   3.8185642887657638`*^9, {3.818564452181901*^9, 3.8185644621716185`*^9}, 
   3.8286658423569217`*^9, {3.8286659040316486`*^9, 3.828665904432003*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"9ae94cf5-4c00-4748-a51c-94d7a0c1a55e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"30", " ", "e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"7", "/", "2"}]], " ", 
    SuperscriptBox["M", "2"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
   SuperscriptBox["\[CapitalPi]", 
    RowBox[{"5", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"304", "+", 
        RowBox[{"121", " ", 
         SuperscriptBox["e", "2"]}]}], ")"}], " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[CapitalPi]"}], "+", 
     RowBox[{
      FractionBox["1", "\[Nu]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "20"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["M", 
          RowBox[{"4", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Pi]"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Nu]", 
          RowBox[{"4", "/", "3"}]]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["e", "2"]}]}], ")"}], " ", 
         SuperscriptBox["M", 
          RowBox[{"4", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Pi]"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
         SuperscriptBox["\[Nu]", 
          RowBox[{"4", "/", "3"}]], " ", 
         SuperscriptBox["\[CapitalPi]", 
          RowBox[{"2", "/", "3"}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"96", "+", 
               RowBox[{"292", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["e", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"4", "/", "3"}]]}], "\[Pi]"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"96", "+", 
               RowBox[{"292", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["e", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"4", "/", "3"}]]}], "\[Pi]"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8183271403855915`*^9, 3.818327238640854*^9, 3.8185642906767435`*^9, {
   3.81856445751265*^9, 3.8185644639105635`*^9}, 3.828665844368622*^9, 
   3.8286659134913063`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"adf4d17f-94f4-4ff0-ba44-48882bc2d36f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"30", " ", "e", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["M", "2"]}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
      SuperscriptBox["\[CapitalPi]", 
       RowBox[{"5", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"304", "+", 
           RowBox[{"121", " ", 
            SuperscriptBox["e", "2"]}]}], ")"}], " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[CapitalPi]"}], "+", 
        RowBox[{
         FractionBox["1", "\[Nu]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "20"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
            SuperscriptBox["M", 
             RowBox[{"4", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", " ", "\[Pi]"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Nu]", 
             RowBox[{"4", "/", "3"}]]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", 
            SuperscriptBox["M", 
             RowBox[{"4", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", " ", "\[Pi]"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
            SuperscriptBox["\[Nu]", 
             RowBox[{"4", "/", "3"}]], " ", 
            SuperscriptBox["\[CapitalPi]", 
             RowBox[{"2", "/", "3"}]]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["e", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["e", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"96", "+", 
                  RowBox[{"292", " ", 
                   SuperscriptBox["e", "2"]}], "+", 
                  RowBox[{"37", " ", 
                   SuperscriptBox["e", "4"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
                SuperscriptBox["\[CapitalPi]", 
                 RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"4", "/", "3"}]]}], "\[Pi]"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["e", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["e", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"q", "-", "Q"}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"96", "+", 
                  RowBox[{"292", " ", 
                   SuperscriptBox["e", "2"]}], "+", 
                  RowBox[{"37", " ", 
                   SuperscriptBox["e", "4"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
                SuperscriptBox["\[CapitalPi]", 
                 RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalPi]", 
              RowBox[{"4", "/", "3"}]]}], "\[Pi]"]}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{"\[Nu]", "\[Rule]", 
      FractionBox["\[CapitalPi]", 
       RowBox[{"2", "\[Pi]", " ", "M"}]]}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8286658716552114`*^9, 3.828665878575288*^9}, 
   3.828665920908419*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"a52c8b23-e79c-44b6-ac98-650b833c790c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
   SuperscriptBox["\[CapitalPi]", "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", "M"}]]], "Output",
 CellChangeTimes->{{3.8286658728712344`*^9, 3.8286658789154415`*^9}, 
   3.8286659220255556`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"9eff2573-141f-4be9-b631-0433ed0ccbda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"5", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Nu]"}], ")"}], " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"2", "/", "3"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"292", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"5", "/", "3"}]]}]}], ")"}]}], 
      RowBox[{"15", " ", "e", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"5", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"2", "/", "3"}]]}]]}], "/.", 
    RowBox[{"\[Nu]", "\[Rule]", 
     FractionBox["\[CapitalPi]", 
      RowBox[{"2", "\[Pi]", " ", "M"}]]}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.818564356767011*^9, 3.818564376043689*^9}, {
  3.81856464594343*^9, 3.8185646539146547`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"5b461cb6-f9c2-475b-a00e-3f578de0231f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"e", " ", 
    RowBox[{"(", 
     RowBox[{"304", "+", 
      RowBox[{"121", " ", 
       SuperscriptBox["e", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q"}]}], ")"}], "2"], " ", "\[Eta]", " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"8", "/", "3"}]]}], 
   RowBox[{"15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", "M"}]]}]], "Output",
 CellChangeTimes->{
  3.818564376925669*^9, {3.8185646472697725`*^9, 3.818564655304666*^9}},
 CellLabel->
  "Out[198]=",ExpressionUUID->"72f0d74f-6900-4b63-af9b-c35db1c72d42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
        SuperscriptBox["\[CapitalPi]", 
         RowBox[{"5", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["M", "3"], " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", "\[Eta]", " ", 
           "\[Nu]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Nu]"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SuperscriptBox["e", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", "\[Eta]", " ", 
              SuperscriptBox["\[CapitalPi]", 
               RowBox[{"1", "/", "3"}]]}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalPi]", 
            RowBox[{"2", "/", "3"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"96", "+", 
             RowBox[{"292", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["e", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalPi]", 
            RowBox[{"5", "/", "3"}]]}]}], ")"}]}], 
       RowBox[{"15", " ", "e", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"5", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["\[Nu]", 
         RowBox[{"2", "/", "3"}]]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Eta]", " ", 
       SuperscriptBox["\[CapitalPi]", 
        RowBox[{"5", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", "Q"}]}], ")"}], " ", "\[Nu]"}], ")"}], " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"2", "/", "3"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"292", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalPi]", 
           RowBox[{"5", "/", "3"}]]}]}], ")"}]}], 
      RowBox[{"15", " ", "e", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"5", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", 
        RowBox[{"2", "/", "3"}]]}]]}], "/.", 
    RowBox[{"\[Nu]", "\[Rule]", 
     FractionBox["\[CapitalPi]", 
      RowBox[{"2", "\[Pi]", " ", "M"}]]}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.8185644919664516`*^9, 3.818564503886092*^9}, {
  3.8185645574542947`*^9, 3.8185645597851677`*^9}, {3.81856460119549*^9, 
  3.8185646195238376`*^9}, {3.818564725085163*^9, 3.81856472622333*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"35701c0d-3459-4d86-b600-9be4cc7ca070"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "M"}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "M"}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", "Q"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   SuperscriptBox["\[CapitalPi]", "2"]}], 
  RowBox[{"3", " ", "e", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{{3.8185644974383545`*^9, 3.8185645045026035`*^9}, {
   3.8185646141474843`*^9, 3.8185646201732874`*^9}, 3.8185647289412527`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"0d68e673-a739-4cb0-afd6-aa2d0713b5f0"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8441409443600903`*^9},ExpressionUUID->"e18046e5-45df-455d-9664-\
512a32823553"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"6", " ", "q", " ", "Q"}], "+", 
            SuperscriptBox["Q", "2"], "-", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["Q", "2"]}]}], ")"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "p"], ")"}], 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"M", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"q", " ", "Q"}]}]]}], ")"}]}]]}], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", "\[CapitalPi]", ")"}], 
         RowBox[{"2", "/", "3"}]]], "X"}]}]}], "/.", 
    RowBox[{"X", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.8185648585314302`*^9, 3.8185648892729626`*^9}, {
  3.844141668414666*^9, 3.844141684270108*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"6005c61b-1678-4d0d-8dc0-305450335fa4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"6", " ", "q", " ", "Q"}], "+", 
      SuperscriptBox["Q", "2"], "-", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["Q", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"5", "/", "3"}]]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], " ", "M", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", "Q"}]}], ")"}], 
     RowBox[{"4", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{{3.8185648850003223`*^9, 3.81856488992525*^9}, 
   3.8441416872546344`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"28df7dc5-26a9-4099-8345-5d218176bc2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]t", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"q", " ", "Q"}]}], ")"}]}], 
       RowBox[{"M", " ", 
        SuperscriptBox["p", "3"]}]]}], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", "\[CapitalPi]", ")"}], 
         RowBox[{"2", "/", "3"}]]], "X"}]}]}], "/.", 
    RowBox[{"X", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", "Q"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.8185648932258453`*^9, 3.8185649134166393`*^9}, 
   3.8441417488098316`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"9cb07161-cbf4-41d9-8a8d-70e9161b11ae"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"q", " ", "Q"}]}], ")"}], " ", 
    SuperscriptBox["\[CapitalPi]", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "M", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"q", " ", "Q"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.818564915269903*^9, 3.8441417510084796`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"62b1c485-c7c7-42a3-9dce-b835fc1cdacf"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 956},
WindowMargins->{{-11, Automatic}, {Automatic, -11}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:67086\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 226, 4, 146, "Title",ExpressionUUID->"82691d0c-973f-46fd-8a7c-30d9dc425aff"],
Cell[809, 28, 3504, 123, 238, "Text",ExpressionUUID->"9adfa927-9515-4569-aaad-0ea649fad618"],
Cell[4316, 153, 207, 4, 43, "Input",ExpressionUUID->"d7c1ba95-f703-42dd-8462-48c71501c5ed"],
Cell[CellGroupData[{
Cell[4548, 161, 203, 4, 102, "Chapter",ExpressionUUID->"336bbf88-8b11-46f3-a8d8-dd49445c51e0"],
Cell[CellGroupData[{
Cell[4776, 169, 295, 4, 99, "Section",ExpressionUUID->"c7b2db6f-fcf6-4263-8774-74f4764a7a81"],
Cell[5074, 175, 2435, 80, 794, "Text",ExpressionUUID->"caefe653-88d2-452e-83ba-df7e031f0899"],
Cell[7512, 257, 4097, 129, 816, "Input",ExpressionUUID->"c1a491d9-188b-48d2-97e2-d93547a3f2d3"],
Cell[11612, 388, 320, 5, 117, "Text",ExpressionUUID->"f069bcc1-3528-4d8e-a959-d8a534568ac4"],
Cell[11935, 395, 177, 3, 96, "Input",ExpressionUUID->"b2596f3c-c45b-48b4-9ff4-22de2c7b0d2f"],
Cell[12115, 400, 1265, 33, 411, "Input",ExpressionUUID->"45d79ca0-a87d-47b6-b48f-41e014e194e7"],
Cell[13383, 435, 130, 3, 96, "Input",ExpressionUUID->"676ad362-a483-495b-bee3-aa6776b3ea31"],
Cell[13516, 440, 131, 3, 96, "Input",ExpressionUUID->"dbe7e2fb-d4cf-4f86-9a30-76d7c0491c4f"],
Cell[13650, 445, 1509, 46, 243, "Text",ExpressionUUID->"b4281ae0-d9ad-4a0f-bfed-f93efceeac2b"],
Cell[15162, 493, 3442, 99, 1390, "Input",ExpressionUUID->"7a5297fc-9f62-49ab-885d-b420f1ad4ac4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[18607, 594, 2345, 71, 445, "Output",ExpressionUUID->"eb6b6c47-fb1d-43c3-89fd-92c92c5ba4f8"],
Cell[20955, 667, 1385, 35, 1442, "Input",ExpressionUUID->"b947eaaf-a4e3-407c-932f-24b109efe46f"],
Cell[22343, 704, 3464, 102, 1725, "Text",ExpressionUUID->"bbf61e9e-dd36-4047-8198-a7ccdf995b24"],
Cell[CellGroupData[{
Cell[25832, 810, 441, 13, 519, "Input",ExpressionUUID->"67bc311f-f9ae-4e34-bda8-b876c1d14ccb"],
Cell[26276, 825, 583, 16, 389, "Output",ExpressionUUID->"cb00ddb0-efb5-4c73-acff-71eb1f570933"]
}, Open  ]],
Cell[26874, 844, 202, 4, 216, "Input",ExpressionUUID->"cd3c65aa-2cbf-447c-a969-d23c30feb9d8"],
Cell[27079, 850, 468, 12, 567, "Input",ExpressionUUID->"7f8a4fcc-ecc8-4ed3-b8a7-552f7fe95d53"],
Cell[CellGroupData[{
Cell[27572, 866, 878, 24, 540, "Input",ExpressionUUID->"bccbb2f3-8351-46cb-b3b7-041cfdde4ec3"],
Cell[28453, 892, 551, 16, 398, "Output",ExpressionUUID->"a0b6a6f4-2ba0-41dc-9f41-2f6c19d3c585"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29041, 913, 855, 24, 540, "Input",ExpressionUUID->"0d7b3633-3564-4a54-bd30-b07232fac7e2"],
Cell[29899, 939, 803, 24, 405, "Output",ExpressionUUID->"5da81b17-f57b-4eeb-bdf4-6c8b03082293"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30739, 968, 848, 23, 814, "Input",ExpressionUUID->"27ea687d-c6ce-4681-af81-afc6c05002ee"],
Cell[31590, 993, 443, 13, 405, "Output",ExpressionUUID->"393ec4d5-4dd7-4a1e-b434-d295afe58bae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32070, 1011, 837, 23, 540, "Input",ExpressionUUID->"9c14aa25-c32d-4ecd-9229-fab076a9831c"],
Cell[32910, 1036, 590, 17, 398, "Output",ExpressionUUID->"8ccfc234-8748-4fa2-a9f7-c069bc870629"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33537, 1058, 837, 23, 540, "Input",ExpressionUUID->"b7b0e5d0-7912-4d11-ae29-65267b8704ac"],
Cell[34377, 1083, 929, 29, 405, "Output",ExpressionUUID->"bd766ccd-d299-4dca-8ea4-5c2e27dfa059"]
}, Open  ]],
Cell[35321, 1115, 1998, 58, 1037, "Input",ExpressionUUID->"3b228305-0c7c-4841-86af-625c06494f6b"],
Cell[37322, 1175, 1091, 31, 540, "Input",ExpressionUUID->"52bbca73-e05a-4e69-8b99-4825cdc48eed"],
Cell[CellGroupData[{
Cell[38438, 1210, 1023, 28, 465, "Input",ExpressionUUID->"06879d52-3931-4c25-b3b0-5b2e76a4c07f"],
Cell[39464, 1240, 827, 26, 429, "Output",ExpressionUUID->"97fc4b86-ffb5-4e23-994a-01f1fd53687d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40328, 1271, 1071, 30, 540, "Input",ExpressionUUID->"5d8420db-ca1f-44e3-8a01-fd14c99cda54"],
Cell[41402, 1303, 1623, 47, 445, "Output",ExpressionUUID->"0dd2dc8a-968a-4a82-a1b9-3d1df3fe255e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43062, 1355, 1046, 30, 540, "Input",ExpressionUUID->"f4435232-bf43-45de-8b4d-0f9bcbe96d64"],
Cell[44111, 1387, 4706, 130, 794, "Output",ExpressionUUID->"fa128343-4a29-42f0-8fd0-33d6ec1beff7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48866, 1523, 231, 4, 76, "Section",ExpressionUUID->"dc789619-92d2-4a44-8760-2077eddd5edd"],
Cell[49100, 1529, 154, 3, 43, "Input",ExpressionUUID->"e7747f6e-dfe0-41b5-a5c5-120618223db2"],
Cell[49257, 1534, 1071, 31, 91, "Text",ExpressionUUID->"c4999980-634f-4265-82ee-b1ef7c781032"],
Cell[50331, 1567, 130, 3, 43, "Input",ExpressionUUID->"70c08fd0-6e52-49ed-951c-2cd753af52cc"],
Cell[CellGroupData[{
Cell[50486, 1574, 1393, 37, 90, "Input",ExpressionUUID->"6a20338a-714d-474a-9c42-a7a9d76125f7"],
Cell[51882, 1613, 1158, 34, 70, "Output",ExpressionUUID->"611dd196-88a6-4674-8d0e-5b237f330563"]
}, Open  ]],
Cell[53055, 1650, 999, 33, 107, "Text",ExpressionUUID->"3ca443ba-f8ee-4dd0-a796-5d20c5b4fb88"],
Cell[CellGroupData[{
Cell[54079, 1687, 637, 18, 66, "Input",ExpressionUUID->"7526ccf4-d5df-4e8a-a467-f9c0bb8d397c"],
Cell[54719, 1707, 5248, 144, 270, "Output",ExpressionUUID->"1a9c7b71-8165-4454-9546-81cc9dc4fee0"]
}, Open  ]],
Cell[59982, 1854, 177, 3, 43, "Input",ExpressionUUID->"ee1063f9-b0e0-4379-8501-256f6c2b732a"],
Cell[60162, 1859, 1783, 49, 129, "Input",ExpressionUUID->"007a18b9-398b-4892-8ac0-19938cb4223e"],
Cell[61948, 1910, 518, 14, 73, "Text",ExpressionUUID->"630e541f-cad1-4e28-8e1e-bcdff4ecf3d2"],
Cell[CellGroupData[{
Cell[62491, 1928, 729, 18, 66, "Input",ExpressionUUID->"71ebe56f-4cfc-42d3-b834-ccbc2764bfe7"],
Cell[63223, 1948, 3419, 96, 142, "Output",ExpressionUUID->"afd717e5-63de-466c-8d7d-b9b4ddf6f499"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66679, 2049, 576, 16, 66, "Input",ExpressionUUID->"390e61ae-25fa-4f3e-b0bb-1c68dbe1191e"],
Cell[67258, 2067, 4590, 125, 191, "Output",ExpressionUUID->"514f9905-a365-40b1-b535-79120a940c09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71885, 2197, 498, 15, 66, "Input",ExpressionUUID->"09ae09fc-16ba-427b-b3ec-198c34295de1"],
Cell[72386, 2214, 5212, 141, 216, "Output",ExpressionUUID->"e80c4f82-9386-42df-9369-50a18657b755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77635, 2360, 477, 14, 66, "Input",ExpressionUUID->"49ddf768-b070-4852-825c-2f9e1a2f46d7"],
Cell[78115, 2376, 4034, 106, 166, "Output",ExpressionUUID->"157159f4-e7ad-4d70-93d5-b95834bd57e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82186, 2487, 475, 14, 66, "Input",ExpressionUUID->"3aa9fa60-442a-4946-9703-e37f9e0115e6"],
Cell[82664, 2503, 6886, 174, 235, "Output",ExpressionUUID->"68461494-c43c-4a04-8771-5692c4916e7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89587, 2682, 475, 14, 66, "Input",ExpressionUUID->"ddd127db-6330-4231-ae25-8a2158054fe3"],
Cell[90065, 2698, 1146, 33, 80, "Output",ExpressionUUID->"88a7f508-c20d-415c-bd08-4a5601e89a11"]
}, Open  ]],
Cell[91226, 2734, 428, 14, 70, "Text",ExpressionUUID->"1297a14c-c84f-48ea-9613-d4e993407335"],
Cell[CellGroupData[{
Cell[91679, 2752, 464, 10, 66, "Input",ExpressionUUID->"3d990027-413d-4232-8906-c716a2d2f4bd"],
Cell[92146, 2764, 725, 19, 80, "Output",ExpressionUUID->"72b8ceec-236a-4ed8-ae29-2f3e40117dad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92908, 2788, 642, 17, 66, "Input",ExpressionUUID->"ff031cd5-8c5f-4993-9c14-88fa2679e076"],
Cell[93553, 2807, 950, 28, 82, "Output",ExpressionUUID->"9a2f5328-02cb-4cd2-bf07-b11376a66578"]
}, Open  ]],
Cell[94518, 2838, 153, 3, 43, "Input",ExpressionUUID->"663e9247-0a31-4ea0-a2fd-cd6e1330f3bd"],
Cell[CellGroupData[{
Cell[94696, 2845, 976, 22, 102, "Input",ExpressionUUID->"e7cc0c64-9623-4430-b6f1-04c256e75e9c"],
Cell[95675, 2869, 1295, 32, 82, "Output",ExpressionUUID->"f05bbc06-5a29-40e3-997f-2bc7bf3090f3"]
}, Open  ]],
Cell[96985, 2904, 156, 3, 43, "Input",ExpressionUUID->"8e9b9f76-b076-4e59-86f3-fb445b2c3f5c"],
Cell[97144, 2909, 3059, 98, 305, "Text",ExpressionUUID->"02c97e02-937c-4b9f-a103-d1e737bfb2aa"],
Cell[CellGroupData[{
Cell[100228, 3011, 568, 15, 85, "Input",ExpressionUUID->"061ee9b6-748c-498d-bcae-e6c053e28c12"],
Cell[100799, 3028, 439, 12, 80, "Output",ExpressionUUID->"34266776-bb6b-412c-a11d-d1ff83e7fb8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101275, 3045, 809, 25, 102, "Input",ExpressionUUID->"de96105e-f93f-497f-9b03-2dab16f41d71"],
Cell[102087, 3072, 634, 18, 83, "Output",ExpressionUUID->"e741119e-bb9a-4df8-8811-725b991be669"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102758, 3095, 1531, 46, 323, "Input",ExpressionUUID->"e0fdad3d-a605-4380-9472-4929b9370f7e"],
Cell[104292, 3143, 515, 13, 87, "Output",ExpressionUUID->"b4b66fda-dbc1-49b9-b5a3-f8400d0c9689"]
}, Open  ]],
Cell[104822, 3159, 585, 19, 66, "Text",ExpressionUUID->"733f5ca3-2be6-41ae-94af-35eeff04aa37"],
Cell[CellGroupData[{
Cell[105432, 3182, 851, 23, 106, "Input",ExpressionUUID->"bb19e0dd-fa9d-4312-8db3-17e13034ebea"],
Cell[106286, 3207, 609, 17, 83, "Output",ExpressionUUID->"26d6384a-ce45-4770-a86b-1d9150f5c801"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106932, 3229, 259, 6, 99, "Input",ExpressionUUID->"3be8c4b8-48e6-4cba-82b9-d48dfdfb400d"],
Cell[107194, 3237, 755, 22, 84, "Output",ExpressionUUID->"4b2522f1-e180-4922-9d14-bdf8a0d0719d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[107998, 3265, 217, 4, 76, "Section",ExpressionUUID->"61689abd-ac68-4955-a278-54fe105468c6"],
Cell[CellGroupData[{
Cell[108240, 3273, 689, 20, 66, "Input",ExpressionUUID->"0d5f4c60-ada0-4fed-bf9f-edc017ced823"],
Cell[108932, 3295, 42918, 1079, 1578, "Output",ExpressionUUID->"1faef8fe-441e-475c-baa2-9a9b98e46968"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151887, 4379, 690, 20, 66, "Input",ExpressionUUID->"f9e12537-b57e-43c8-82f5-e10bc4723fa4"],
Cell[152580, 4401, 71351, 1747, 2406, "Output",ExpressionUUID->"ececa8b2-d2fd-45c3-980c-f389fd71ca0e"]
}, Open  ]],
Cell[223946, 6151, 1201, 33, 102, "Input",ExpressionUUID->"4ebec04d-f233-4aca-b84a-3ad070361475"],
Cell[CellGroupData[{
Cell[225172, 6188, 314, 8, 66, "Input",ExpressionUUID->"6ae0fc20-cbaa-45ca-9b5f-13af883aa4fe"],
Cell[225489, 6198, 1018, 29, 83, "Output",ExpressionUUID->"aea62fe4-0d6c-42b5-b2b4-e67dc8e60317"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226544, 6232, 809, 25, 102, "Input",ExpressionUUID->"028f70d1-9d8c-4a99-b80f-dfe3d257bf0d"],
Cell[227356, 6259, 567, 16, 82, "Output",ExpressionUUID->"728d3cde-d054-4df6-bc22-c9f14212b628"]
}, Open  ]],
Cell[227938, 6278, 691, 22, 67, "Text",ExpressionUUID->"b41b7d54-8600-4f21-9b37-4b1710570fd6"],
Cell[CellGroupData[{
Cell[228654, 6304, 634, 19, 84, "Input",ExpressionUUID->"1e19d20d-d490-46fd-9392-d8a3d944d22f"],
Cell[229291, 6325, 737, 22, 82, "Output",ExpressionUUID->"1aaa835e-cfa4-4739-8ac9-c7d54af60b99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230065, 6352, 262, 6, 99, "Input",ExpressionUUID->"91566c23-435b-4436-9683-692ce1ca639b"],
Cell[230330, 6360, 718, 21, 85, "Output",ExpressionUUID->"fa2f08dc-e3ef-438c-a4ba-11d61406731a"]
}, Open  ]],
Cell[231063, 6384, 156, 3, 43, "Input",ExpressionUUID->"86577828-09ee-4ee7-b4a7-91994710a3b9"]
}, Closed]],
Cell[CellGroupData[{
Cell[231256, 6392, 308, 4, 76, "Section",ExpressionUUID->"9a6fc22b-5458-4833-acc3-7dbb0193bc54"],
Cell[CellGroupData[{
Cell[231589, 6400, 778, 22, 110, "Input",ExpressionUUID->"aa9dfc2b-27e1-4eb6-b980-140970df0e65"],
Cell[232370, 6424, 513, 15, 69, "Output",ExpressionUUID->"f6c5b279-a32d-4ef6-8fdd-4bea6c162fcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232920, 6444, 680, 19, 147, "Input",ExpressionUUID->"fddfe64d-d96d-461a-8139-4c82db342045"],
Cell[233603, 6465, 562, 17, 91, "Output",ExpressionUUID->"c838f442-3672-47af-9d5c-19ac85be853e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234202, 6487, 985, 29, 119, "Input",ExpressionUUID->"8d0987ab-39b2-4bff-8321-f51219f0e972"],
Cell[235190, 6518, 669, 19, 81, "Output",ExpressionUUID->"592b0c50-b7ae-475c-96c3-a8e942e8fef3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235896, 6542, 1645, 47, 175, "Input",ExpressionUUID->"dd247c3b-645c-4d58-ab1b-a5c97cb92ae8"],
Cell[237544, 6591, 951, 27, 90, "Output",ExpressionUUID->"8309c047-267f-40c7-8736-14bc0f5ef3ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238532, 6623, 790, 24, 124, "Input",ExpressionUUID->"ace08d02-a2f4-4b64-b377-28898dabfc00"],
Cell[239325, 6649, 1237, 37, 95, "Output",ExpressionUUID->"a4639fbb-f745-4288-ae26-c6e0807c7db1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240599, 6691, 2986, 83, 252, "Input",ExpressionUUID->"627e90dd-bc6b-4272-8fbc-52c957cde72a"],
Cell[243588, 6776, 1003, 27, 90, "Output",ExpressionUUID->"6b21e02c-b1c1-48a8-9c1e-9167b7eb2830"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[244652, 6810, 257, 4, 102, "Chapter",ExpressionUUID->"9079a5b9-a268-4381-921e-54112553e3a3"],
Cell[CellGroupData[{
Cell[244934, 6818, 165, 2, 99, "Section",ExpressionUUID->"a63b1f01-df55-41e3-9f36-a8f7fed7f2d7"],
Cell[245102, 6822, 4112, 130, 1836, "Input",ExpressionUUID->"97e9b137-0daa-454f-b858-b41e3deddaed"],
Cell[249217, 6954, 1121, 35, 900, "Input",ExpressionUUID->"c6df1cf2-eae4-4542-9d5e-358e32a53304"],
Cell[CellGroupData[{
Cell[250363, 6993, 704, 19, 519, "Input",ExpressionUUID->"33fedbd6-d3ea-4f28-b960-922044235b80"],
Cell[251070, 7014, 11955, 316, 2454, "Output",ExpressionUUID->"cc06a3f8-32c2-4a4a-8489-7a8634d0a30d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263062, 7335, 971, 26, 627, "Input",ExpressionUUID->"f8160f24-3ed9-48e0-80a7-ac52cd4e6ff1"],
Cell[264036, 7363, 639, 18, 414, "Output",ExpressionUUID->"76c39439-740c-4c06-86a2-4f4cbdf5d934"]
}, Open  ]],
Cell[264690, 7384, 2222, 66, 2074, "Input",ExpressionUUID->"35487467-ca82-4e97-86ee-20686439fb9a"],
Cell[CellGroupData[{
Cell[266937, 7454, 108, 1, 216, "Input",ExpressionUUID->"97dc2d2a-846c-4a71-ac28-a41c93510628"],
Cell[267048, 7457, 203, 3, 247, "Output",ExpressionUUID->"583ef803-19fa-4d52-a71c-7e866c92842e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267288, 7465, 935, 26, 1442, "Input",ExpressionUUID->"cb2dd662-da27-4735-8bb5-cd0b82eaa064"],
Cell[268226, 7493, 2023, 54, 445, "Output",ExpressionUUID->"9c8bcee2-4839-48f3-8023-73e622515644"],
Cell[270252, 7549, 1772, 50, 580, "Output",ExpressionUUID->"7e87a0c8-28e0-427c-b8c4-8ed204273f22"],
Cell[272027, 7601, 1546, 43, 474, "Output",ExpressionUUID->"67ff4d3b-9cbc-4fee-87e0-6032c87cc597"]
}, Open  ]],
Cell[273588, 7647, 402, 12, 567, "Input",ExpressionUUID->"67448377-b1e2-4ba4-a91a-d98de7fe6766"],
Cell[CellGroupData[{
Cell[274015, 7663, 753, 21, 540, "Input",ExpressionUUID->"38f89553-41cb-47c1-9f7b-66ecb948f243"],
Cell[274771, 7686, 653, 18, 398, "Output",ExpressionUUID->"bc0298a6-3899-4592-bc45-49f268821412"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275461, 7709, 753, 21, 540, "Input",ExpressionUUID->"0d262049-a3c8-49a6-9e20-4c9e90c726f9"],
Cell[276217, 7732, 961, 28, 409, "Output",ExpressionUUID->"7eebc72e-5ae9-4078-a339-171cbc2c0764"]
}, Open  ]],
Cell[277193, 7763, 1069, 33, 560, "Input",ExpressionUUID->"a05d67ff-b1c6-4308-85bc-44b35c48ef8f"],
Cell[CellGroupData[{
Cell[278287, 7800, 620, 18, 616, "Input",ExpressionUUID->"f8f92138-252f-4808-914d-4f1613bcb1ab"],
Cell[278910, 7820, 579, 17, 418, "Output",ExpressionUUID->"a39db019-0ea6-4465-9f88-e8b98457b02b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279526, 7842, 763, 21, 540, "Input",ExpressionUUID->"6cd94a6e-e2d5-4d5f-942d-2b03d39950ed"],
Cell[280292, 7865, 681, 20, 398, "Output",ExpressionUUID->"168afab9-c008-428d-bac6-7c513ead0948"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281010, 7890, 763, 21, 540, "Input",ExpressionUUID->"82aa89b2-6fc4-49fc-9d4f-3f1455d13c66"],
Cell[281776, 7913, 1091, 34, 409, "Output",ExpressionUUID->"eb463035-34bf-45ee-81f5-bc2baa196a83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282904, 7952, 1139, 32, 506, "Input",ExpressionUUID->"7794dee2-7583-4361-88a3-ef9c8ccd5b09"],
Cell[284046, 7986, 969, 29, 445, "Output",ExpressionUUID->"91ff0e43-8edd-43df-a3cf-cabd15a0911a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285052, 8020, 1067, 29, 540, "Input",ExpressionUUID->"6772a585-54d9-4607-99fd-27f1d564fb02"],
Cell[286122, 8051, 1740, 50, 445, "Output",ExpressionUUID->"9185d1f5-2492-4fd5-8728-4e7ec46dc2d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287899, 8106, 1042, 29, 540, "Input",ExpressionUUID->"38b7b8c8-d0a0-4fcc-bb60-de616aed1e7c"],
Cell[288944, 8137, 4772, 133, 1118, "Output",ExpressionUUID->"00d9dbad-787e-4b5a-8bba-4d9b6222cca2"]
}, Open  ]],
Cell[293731, 8273, 130, 3, 216, "Input",ExpressionUUID->"9419b42b-1f2a-4b83-ae81-24915dcce0e7"]
}, Closed]],
Cell[CellGroupData[{
Cell[293898, 8281, 287, 5, 76, "Section",ExpressionUUID->"bd586dcb-856f-4587-9af5-4a603781032d"],
Cell[294188, 8288, 154, 3, 216, "Input",ExpressionUUID->"2b81b047-8b83-4c81-8ab1-1e064038a5a2"],
Cell[294345, 8293, 1038, 30, 459, "Text",ExpressionUUID->"816bd9ab-adf2-4b6c-84c6-ab2816dcfa96"],
Cell[295386, 8325, 130, 3, 216, "Input",ExpressionUUID->"d72de923-ff17-49fb-b8d6-117f295a2365"],
Cell[CellGroupData[{
Cell[295541, 8332, 1389, 36, 454, "Input",ExpressionUUID->"b2711989-5c3e-4f9d-b621-3e3fddf97dd1"],
Cell[296933, 8370, 1181, 34, 353, "Output",ExpressionUUID->"2b03872a-6edc-4240-abbd-ca4021005da5"]
}, Open  ]],
Cell[298129, 8407, 999, 33, 540, "Text",ExpressionUUID->"0c1e1770-39bf-4ed3-9740-b30f001019d5"],
Cell[CellGroupData[{
Cell[299153, 8444, 633, 17, 333, "Input",ExpressionUUID->"303dcc3b-9152-4fcb-baa7-2e69a352cad1"],
Cell[299789, 8463, 5268, 143, 1365, "Output",ExpressionUUID->"98b12d84-6bed-49b7-aa5e-e4933f117965"]
}, Open  ]],
Cell[305072, 8609, 177, 3, 216, "Input",ExpressionUUID->"8b927a8b-f8e1-4343-8703-b26f0fa091bc"],
Cell[305252, 8614, 1783, 49, 652, "Input",ExpressionUUID->"ff58b8e2-7b52-42f7-bfd7-b5eb8f73fc9f"],
Cell[307038, 8665, 486, 13, 369, "Text",ExpressionUUID->"99dda3bc-2f5e-4b58-ad5a-248606c7e567"],
Cell[CellGroupData[{
Cell[307549, 8682, 725, 17, 333, "Input",ExpressionUUID->"9d496735-5993-46b7-bbfe-f08548c753a4"],
Cell[308277, 8701, 3574, 100, 717, "Output",ExpressionUUID->"a5af6177-2f9e-4f04-b225-bd6e019c5b99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311888, 8806, 572, 15, 333, "Input",ExpressionUUID->"cc366a1d-59cf-4055-a94d-b4ed2cb9f02f"],
Cell[312463, 8823, 3399, 94, 742, "Output",ExpressionUUID->"a8e728bf-62e8-43af-a86a-1e5b20f5c820"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315899, 8922, 494, 14, 333, "Input",ExpressionUUID->"c74134d1-7ed9-43fe-a309-3e9b075bf090"],
Cell[316396, 8938, 5057, 142, 1228, "Output",ExpressionUUID->"bba82652-8a9f-4087-accc-0b9d2b5f5c63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321490, 9085, 473, 13, 749, "Input",ExpressionUUID->"78d5149c-2596-4c32-80e0-fa59cc1cfeb7"],
Cell[321966, 9100, 4197, 110, 1887, "Output",ExpressionUUID->"c9c340f8-307e-460d-919e-219470e572eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326200, 9215, 471, 13, 749, "Input",ExpressionUUID->"04557f09-9169-4896-81a6-2a979d77599a"],
Cell[326674, 9230, 6675, 177, 2970, "Output",ExpressionUUID->"b626cf6a-eaf3-40f9-b4c1-7f6eedb76014"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333386, 9412, 471, 13, 749, "Input",ExpressionUUID->"42d2fa9f-4656-42f9-99d3-a4993c01b502"],
Cell[333860, 9427, 1305, 38, 920, "Output",ExpressionUUID->"922388b8-a5fe-46f2-8dc1-5c71cfc88a5f"]
}, Open  ]],
Cell[335180, 9468, 428, 14, 794, "Text",ExpressionUUID->"0d32a413-c163-4931-b9fe-07950fd1891e"],
Cell[CellGroupData[{
Cell[335633, 9486, 460, 9, 749, "Input",ExpressionUUID->"7de1829f-fa7f-40cb-9a0d-518e3a03d94b"],
Cell[336096, 9497, 888, 23, 920, "Output",ExpressionUUID->"f52f41cb-a8a4-4783-a718-7a6a3dcfd272"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337021, 9525, 638, 16, 749, "Input",ExpressionUUID->"7075bc11-9373-44c8-aa71-0b996f01c1f8"],
Cell[337662, 9543, 1149, 33, 931, "Output",ExpressionUUID->"b8b1db2f-cd7c-41ab-bde3-83194af49418"]
}, Open  ]],
Cell[338826, 9579, 153, 3, 486, "Input",ExpressionUUID->"0fdebd0b-48d3-4c6e-a30b-ed0e655be30b"],
Cell[CellGroupData[{
Cell[339004, 9586, 972, 21, 1158, "Input",ExpressionUUID->"fde3427e-06ce-4b57-bf07-5d9bd2ad855f"],
Cell[339979, 9609, 1410, 35, 931, "Output",ExpressionUUID->"3d87a473-5e8d-4019-ab03-1ad77daea574"]
}, Open  ]],
Cell[341404, 9647, 156, 3, 486, "Input",ExpressionUUID->"a55b5d98-d780-4095-8d1c-c2a2aa512bbe"],
Cell[341563, 9652, 3078, 98, 3471, "Text",ExpressionUUID->"f9ea1ded-038e-4578-8039-563a0fada60c"],
Cell[CellGroupData[{
Cell[344666, 9754, 568, 15, 965, "Input",ExpressionUUID->"269b307e-6927-4b25-af5d-8bb9f22acf48"],
Cell[345237, 9771, 559, 17, 940, "Output",ExpressionUUID->"dac7e792-9db7-47d6-b129-73d960a73ccd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345833, 9793, 809, 25, 1158, "Input",ExpressionUUID->"f7b414f0-3c38-442b-99e9-5997211bd307"],
Cell[346645, 9820, 801, 23, 956, "Output",ExpressionUUID->"0f095984-74f9-4ef4-add8-b2ff3c19bac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347483, 9848, 1709, 53, 4236, "Input",ExpressionUUID->"04d164ce-7045-4ece-812d-6e36afc2032f"],
Cell[349195, 9903, 663, 19, 1001, "Output",ExpressionUUID->"644a34f4-33b8-424f-b440-b0f70d2a2457"]
}, Open  ]],
Cell[349873, 9925, 552, 18, 749, "Text",ExpressionUUID->"7e81481c-8fee-4265-a40f-e2931f2099a9"],
Cell[CellGroupData[{
Cell[350450, 9947, 1040, 29, 1260, "Input",ExpressionUUID->"fcaf7e1a-2417-4ec9-a991-f1cf9fab00b4"],
Cell[351493, 9978, 774, 22, 956, "Output",ExpressionUUID->"5e0d82e2-2f50-4549-b8e7-46f1f0e10dbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352304, 10005, 259, 6, 1122, "Input",ExpressionUUID->"b89013d4-1ac0-430a-be1d-1758a4487bc3"],
Cell[352566, 10013, 881, 26, 956, "Output",ExpressionUUID->"62e6c37e-a0eb-4cb0-bc45-c543bca8c7df"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[353496, 10045, 244, 4, 76, "Section",ExpressionUUID->"907b9617-9f50-41a5-bd73-4ec0aafef627"],
Cell[CellGroupData[{
Cell[353765, 10053, 689, 20, 749, "Input",ExpressionUUID->"5c8a937a-f880-4599-803b-af797ae6d949"],
Cell[354457, 10075, 41971, 1058, 17768, "Output",ExpressionUUID->"622334e9-b4bc-4082-aaae-2d67ac768a88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396465, 11138, 690, 20, 749, "Input",ExpressionUUID->"ad34795f-0e08-4570-b870-47f3d3037a3c"],
Cell[397158, 11160, 83717, 2076, 34182, "Output",ExpressionUUID->"6917a472-8172-4260-bef6-c0d39fbd8384"]
}, Open  ]],
Cell[480890, 13239, 1201, 33, 1158, "Input",ExpressionUUID->"9eccfe88-638c-4e1b-89b6-536b0c69fca0"],
Cell[482094, 13274, 314, 8, 749, "Input",ExpressionUUID->"7a9d1bf7-ff71-4557-bed6-1649f423985e"],
Cell[482411, 13284, 261, 6, 749, "Input",ExpressionUUID->"0ca752bf-a5a4-4608-ab3d-60e959f33d8d"],
Cell[CellGroupData[{
Cell[482697, 13294, 1190, 35, 1032, "Input",ExpressionUUID->"8f24b1cf-78e3-4cc0-8dfb-80f70b65b294"],
Cell[483890, 13331, 1189, 35, 956, "Output",ExpressionUUID->"0de3f3cc-0993-4fea-9fce-efaadf8b541b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[485116, 13371, 809, 25, 1158, "Input",ExpressionUUID->"57f424d1-bd83-40a0-890e-ee5337c274a2"],
Cell[485928, 13398, 750, 21, 931, "Output",ExpressionUUID->"77c155f5-6082-4db4-8097-54dd10aedeb6"]
}, Open  ]],
Cell[486693, 13422, 658, 21, 758, "Text",ExpressionUUID->"759fe8ed-404a-43c0-a83b-5d19fde575a6"],
Cell[CellGroupData[{
Cell[487376, 13447, 794, 24, 956, "Input",ExpressionUUID->"56417c48-b9f6-40c5-9d50-a0d806ba793f"],
Cell[488173, 13473, 897, 27, 931, "Output",ExpressionUUID->"5c811bfb-d625-4c5a-b927-2dc552e3ebe8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489107, 13505, 262, 6, 1122, "Input",ExpressionUUID->"5715deea-a632-4dcb-93c7-9eeefe4b224e"],
Cell[489372, 13513, 884, 26, 965, "Output",ExpressionUUID->"2053e3b3-8b83-465f-a5f4-0e1611602e9d"]
}, Open  ]],
Cell[490271, 13542, 156, 3, 486, "Input",ExpressionUUID->"7d35fa38-8c21-42cf-8bf6-60fa45357181"]
}, Closed]],
Cell[CellGroupData[{
Cell[490464, 13550, 239, 4, 76, "Section",ExpressionUUID->"c0cf73f8-5e5c-4c95-b28d-fabbfc96c6a9"],
Cell[CellGroupData[{
Cell[490728, 13558, 1091, 32, 1021, "Input",ExpressionUUID->"ed811e6a-f0bc-4c75-b54c-573ef9a9fd62"],
Cell[491822, 13592, 1135, 33, 794, "Output",ExpressionUUID->"ff8a2d13-a7dd-4d84-b23c-5cb9c72105cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492994, 13630, 609, 18, 749, "Input",ExpressionUUID->"e7f6cf4a-7574-4ef0-b083-1035d8d58cfc"],
Cell[493606, 13650, 3948, 119, 2524, "Output",ExpressionUUID->"cdb5f3f8-3105-4956-bebb-54dafd7027dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497591, 13774, 816, 24, 1122, "Input",ExpressionUUID->"2a8f0eb1-18b0-4c67-b576-c05bb6a9142e"],
Cell[498410, 13800, 791, 24, 895, "Output",ExpressionUUID->"6003d31f-76a4-46c2-b7a9-a6586c21c46c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499238, 13829, 169, 4, 1158, "Input",ExpressionUUID->"3937a1e9-b2d7-42bd-b4f4-1df6f0a223a2"],
Cell[499410, 13835, 742, 23, 920, "Output",ExpressionUUID->"62f398ba-7267-4d39-bc99-56cd8ef9fa99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[500189, 13863, 769, 21, 1012, "Input",ExpressionUUID->"5634ceb9-feac-44c6-862c-b123e915086f"],
Cell[500961, 13886, 709, 21, 956, "Output",ExpressionUUID->"28cee40d-07b0-4006-a7e7-efa303cd913d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501707, 13912, 263, 6, 1122, "Input",ExpressionUUID->"a28ebdb0-01e3-4422-94a9-d2b410719149"],
Cell[501973, 13920, 799, 26, 956, "Output",ExpressionUUID->"7885b7cb-8f0e-4509-a615-2a0d32fafc80"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[502821, 13952, 271, 4, 76, "Section",ExpressionUUID->"cf16cb55-678b-4602-a3ff-7cb7f3377de7"],
Cell[CellGroupData[{
Cell[503117, 13960, 522, 15, 749, "Input",ExpressionUUID->"06032e94-ec04-4a22-bb27-6794f1dfa790"],
Cell[503642, 13977, 4048, 119, 3426, "Output",ExpressionUUID->"f1550713-efbc-48d4-8626-06b0af2b1192"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507727, 14101, 1135, 32, 1122, "Input",ExpressionUUID->"1ed9a0c1-1e9a-4515-8dca-cacb3fb6456c"],
Cell[508865, 14135, 4118, 119, 2733, "Output",ExpressionUUID->"4dcb70b4-6abb-4a19-ab64-99af272b0d3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513020, 14259, 315, 7, 749, "Input",ExpressionUUID->"01303ef1-fe7c-496f-b9ce-17187ca99da5"],
Cell[513338, 14268, 874, 25, 920, "Output",ExpressionUUID->"b957ed11-feea-4d73-91b0-20dba5d28600"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514249, 14298, 288, 7, 1158, "Input",ExpressionUUID->"95c2f786-c936-442e-b737-149420d4fb26"],
Cell[514540, 14307, 734, 22, 875, "Output",ExpressionUUID->"b2edbf41-0757-4735-9d9a-12eb3a4b292d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515311, 14334, 587, 17, 965, "Input",ExpressionUUID->"59bec46c-ba4e-43f4-bf8d-af8a3826d9ca"],
Cell[515901, 14353, 535, 15, 875, "Output",ExpressionUUID->"18d41c34-7df0-41df-9a2c-a84b5352e70e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516473, 14373, 265, 6, 1122, "Input",ExpressionUUID->"b355ec20-1e77-4fc6-89a3-00db79326118"],
Cell[516741, 14381, 776, 24, 965, "Output",ExpressionUUID->"57b11ce6-be28-4ae4-89aa-d89365788dc4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[517566, 14411, 237, 4, 76, "Section",ExpressionUUID->"684db94d-5408-4555-8b7a-d2fa4dfc785d"],
Cell[517806, 14417, 262, 6, 486, "Input",ExpressionUUID->"95391f2b-3b2b-4c8b-9f22-826c57e3921c"],
Cell[518071, 14425, 801, 21, 1057, "Text",ExpressionUUID->"da538583-e3b0-46b8-b437-f867d33397b5"],
Cell[CellGroupData[{
Cell[518897, 14450, 680, 20, 1320, "Input",ExpressionUUID->"b6001909-23b5-4a0c-adc4-bb1ec4978915"],
Cell[519580, 14472, 2464, 80, 1001, "Output",ExpressionUUID->"57f3e5e4-a88c-473c-a553-b0d333bc949f"]
}, Open  ]],
Cell[522059, 14555, 329, 10, 486, "Input",ExpressionUUID->"dd0db2ef-873d-4848-a814-ca2fe67ba216"],
Cell[CellGroupData[{
Cell[522413, 14569, 808, 19, 1248, "Input",ExpressionUUID->"74f61e8d-5699-49f5-8d78-e97137e574ab"],
Cell[523224, 14590, 776, 21, 884, "Output",ExpressionUUID->"7832cdd4-4059-4e2c-a627-84f1cf9a6fde"]
}, Open  ]],
Cell[524015, 14614, 438, 10, 729, "Text",ExpressionUUID->"94f9c5ad-6c5e-41eb-abd8-cb1ee88b2ebc"],
Cell[CellGroupData[{
Cell[524478, 14628, 1060, 32, 1228, "Input",ExpressionUUID->"076d98eb-287c-4dbe-9e0d-f0fc249a4667"],
Cell[525541, 14662, 810, 25, 920, "Output",ExpressionUUID->"baff1b58-1345-44d1-8067-a47dc628ee63"]
}, Open  ]],
Cell[526366, 14690, 718, 21, 940, "Text",ExpressionUUID->"5af8ec16-1168-4e10-bd1f-7554199e4640"],
Cell[CellGroupData[{
Cell[527109, 14715, 876, 25, 1248, "Input",ExpressionUUID->"14ed4dc7-a5ea-4964-b10d-03a8cc9a9b7b"],
Cell[527988, 14742, 808, 23, 1032, "Output",ExpressionUUID->"d99fb217-4cf1-47f4-ae41-09bea3ad8a36"]
}, Open  ]],
Cell[528811, 14768, 403, 9, 713, "Text",ExpressionUUID->"0cc46cae-de23-4ccc-95fd-ef2d305f558c"],
Cell[CellGroupData[{
Cell[529239, 14781, 1211, 36, 1410, "Input",ExpressionUUID->"5bc5b00e-9b89-4dd3-850c-e70afcd18319"],
Cell[530453, 14819, 1450, 44, 1093, "Output",ExpressionUUID->"67589dfe-6c50-4e7d-b43a-eb365ab2461c"]
}, Open  ]],
Cell[531918, 14866, 1075, 34, 1194, "Text",ExpressionUUID->"fc09710f-5cca-4b1d-b076-aa0771c7ac61"],
Cell[532996, 14902, 130, 3, 486, "Input",ExpressionUUID->"aa00c088-d73f-44e2-ba31-eb6d1bac38dd"],
Cell[CellGroupData[{
Cell[533151, 14909, 1685, 48, 1741, "Input",ExpressionUUID->"3ba31f5b-856a-4cb6-b44f-ce30bb8bacd4"],
Cell[534839, 14959, 929, 26, 1021, "Output",ExpressionUUID->"7d057a8e-31e3-4a4b-958a-fa33577a42cc"]
}, Open  ]],
Cell[535783, 14988, 1499, 46, 3507, "Text",ExpressionUUID->"c1bbbcb6-b295-4969-80d7-9b6850b381f0"],
Cell[CellGroupData[{
Cell[537307, 15038, 1658, 50, 2936, "Input",ExpressionUUID->"f1258bb4-8918-4cf3-91be-c73a4ceb0f97"],
Cell[538968, 15090, 809, 25, 2297, "Output",ExpressionUUID->"48dfcab4-bb18-472a-af82-2f09a7466f77"]
}, Open  ]],
Cell[539792, 15118, 1498, 45, 3528, "Text",ExpressionUUID->"afd35c80-506b-4a58-9898-4a93ad99f5b4"],
Cell[CellGroupData[{
Cell[541315, 15167, 1621, 48, 2936, "Input",ExpressionUUID->"76e07945-c656-49a3-aeca-156305df2b78"],
Cell[542939, 15217, 870, 25, 2277, "Output",ExpressionUUID->"f1da9d6b-0450-4bd5-b1f7-ce5e4d0849a0"]
}, Open  ]],
Cell[543824, 15245, 1103, 34, 2706, "Text",ExpressionUUID->"3e1f989d-80b4-496f-a7f4-9414bc1749c7"],
Cell[CellGroupData[{
Cell[544952, 15283, 1619, 48, 2936, "Input",ExpressionUUID->"f5a40932-3f29-4304-90f9-a04fc7c8885b"],
Cell[546574, 15333, 782, 22, 2171, "Output",ExpressionUUID->"baf49638-dd9e-4147-aad1-01014c67f827"]
}, Open  ]],
Cell[547371, 15358, 415, 12, 1604, "Text",ExpressionUUID->"15ebb2d9-d8ac-48a2-b873-545e5982e261"],
Cell[CellGroupData[{
Cell[547811, 15374, 2647, 73, 4630, "Input",ExpressionUUID->"6eeb17ae-b274-4e22-a262-b0e7da6eef85"],
Cell[550461, 15449, 2180, 62, 2297, "Output",ExpressionUUID->"b0f28390-c1c6-4357-b284-9c443553726f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552678, 15516, 3219, 93, 4630, "Input",ExpressionUUID->"04daf25f-89b1-45ae-b4e0-9ae399cafd64"],
Cell[555900, 15611, 887, 27, 2297, "Output",ExpressionUUID->"34765993-724f-4341-8e69-141be4a8db4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556824, 15643, 2467, 69, 4630, "Input",ExpressionUUID->"a79ab45f-f279-4068-b76e-3640c7c88f5a"],
Cell[559294, 15714, 1811, 54, 2297, "Output",ExpressionUUID->"c2108e69-ff6e-48a2-83e9-dc0af544935c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561142, 15773, 1823, 56, 2504, "Input",ExpressionUUID->"a255b9e1-92c9-4632-b002-f86631b3fcf9"],
Cell[562968, 15831, 889, 28, 2297, "Output",ExpressionUUID->"faab66f7-9b19-4862-8b2d-d797031bbf30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563894, 15864, 2884, 86, 4630, "Input",ExpressionUUID->"e3f576f3-6760-4d61-ae44-4b5002c65c53"],
Cell[566781, 15952, 1086, 33, 2297, "Output",ExpressionUUID->"a2acff6d-da14-4baa-b737-73a28ad7d133"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567904, 15990, 1272, 38, 3071, "Input",ExpressionUUID->"ffe594d8-2554-4e17-b11d-9656239ab423"],
Cell[569179, 16030, 775, 23, 2277, "Output",ExpressionUUID->"1446a807-14ab-4eb9-baef-a1a25b1019ce"]
}, Open  ]],
Cell[569969, 16056, 377, 9, 1604, "Text",ExpressionUUID->"02b88f69-d33b-4082-a461-6c6a0df3718f"],
Cell[CellGroupData[{
Cell[570371, 16069, 1880, 57, 3071, "Input",ExpressionUUID->"6084b41a-cc84-4692-a9a2-6ad027da739c"],
Cell[572254, 16128, 1327, 42, 2297, "Output",ExpressionUUID->"4fe165b2-28d1-4270-92e4-c2287015d396"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573618, 16175, 5024, 137, 7992, "Input",ExpressionUUID->"9e4279a4-3ca9-4cac-af21-4be9bd0d253c"],
Cell[578645, 16314, 3915, 106, 3280, "Output",ExpressionUUID->"4b1b1a98-6c61-4d75-8ab6-667a2c580a43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582597, 16425, 4644, 128, 6833, "Input",ExpressionUUID->"c648c5bb-f0f0-4825-811c-9fd3971c9f49"],
Cell[587244, 16555, 534, 15, 2196, "Output",ExpressionUUID->"f59d7275-4e80-43be-9cd4-e449a48ab13a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587815, 16575, 5160, 147, 7607, "Input",ExpressionUUID->"9ae94cf5-4c00-4748-a51c-94d7a0c1a55e"],
Cell[592978, 16724, 5009, 144, 5805, "Output",ExpressionUUID->"adf4d17f-94f4-4ff0-ba44-48882bc2d36f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598024, 16873, 5545, 148, 10498, "Input",ExpressionUUID->"a52c8b23-e79c-44b6-ac98-650b833c790c"],
Cell[603572, 17023, 643, 19, 2196, "Output",ExpressionUUID->"9eff2573-141f-4be9-b631-0433ed0ccbda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604252, 17047, 2291, 66, 3071, "Input",ExpressionUUID->"5b461cb6-f9c2-475b-a00e-3f578de0231f"],
Cell[606546, 17115, 774, 24, 2297, "Output",ExpressionUUID->"72f0d74f-6900-4b63-af9b-c35db1c72d42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607357, 17144, 5146, 143, 5496, "Input",ExpressionUUID->"35701c0d-3459-4d86-b600-9be4cc7ca070"],
Cell[612506, 17289, 955, 29, 2277, "Output",ExpressionUUID->"0d68e673-a739-4cb0-afd6-aa2d0713b5f0"]
}, Open  ]],
Cell[613476, 17321, 149, 3, 1867, "Input",ExpressionUUID->"e18046e5-45df-455d-9664-512a32823553"],
Cell[CellGroupData[{
Cell[613650, 17328, 1624, 49, 3690, "Input",ExpressionUUID->"6005c61b-1678-4d0d-8dc0-305450335fa4"],
Cell[615277, 17379, 826, 25, 2277, "Output",ExpressionUUID->"28df7dc5-26a9-4099-8345-5d218176bc2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616140, 17409, 1136, 35, 1305, "Input",ExpressionUUID->"9cb07161-cbf4-41d9-8a8d-70e9161b11ae"],
Cell[617279, 17446, 628, 19, 976, "Output",ExpressionUUID->"62b1c485-c7c7-42a3-9dce-b835fc1cdacf"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


